Achieving Linear Speedup in Non-IID Federated Bilevel Learning

Federated bilevel optimization has received increasing attention in various emerging machine learning and communication applications. Recently, several Hessian-vector-based algorithms have been proposed to solve the federated bilevel optimization problem. However, several important properties in federated learning such as the partial client participation and the linear speedup for convergence (i.e., the convergence rate and complexity are improved linearly with respect to the number of sampled clients) in the presence of non-i.i.d.~datasets, still remain open. In this paper, we fill these gaps by proposing a new federated bilevel algorithm named FedMBO with a novel client sampling scheme in the federated hypergradient estimation. We show that FedMBO achieves a convergence rate of $\mathcal{O}\big(\frac{1}{\sqrt{nK}}+\frac{1}{K}+\frac{\sqrt{n}}{K^{3/2}}\big)$ on non-i.i.d.~datasets, where $n$ is the number of participating clients in each round, and $K$ is the total number of iteration. This is the first theoretical linear speedup result for non-i.i.d.~federated bilevel optimization. Extensive experiments validate our theoretical results and demonstrate the effectiveness of our proposed method.

==> minhui_draft/FedetatedBilevelLinearSpeedup-4/core/Client.py <==
import copy
from math import ceil
from warnings import catch_warnings
import torch
from torch import nn
from torch.utils.data import DataLoader, Dataset
from core.function import gather_flat_grad, get_trainable_hyper_params, loss_adjust_cross_entropy, gather_flat_hyper_params
from utils.svrg import SVRG_Snapshot
from numpy import random
from torch.autograd import grad
import torch.nn.functional as F
from torch.optim import SGD
from core.function import assign_hyper_gradient

class DatasetSplit(Dataset):
    def __init__(self, dataset, idxs):
        self.dataset = dataset
        self.idxs = list(idxs)

    def __len__(self):
        return len(self.idxs)

    def __getitem__(self, item):
        image, label = self.dataset[self.idxs[item]]
        return image, label


class Client():
    def __init__(self, args, client_id, net, dataset=None, idxs=None, hyper_param = None) -> None:
        self.client_id = client_id
        self.args = args
        self.net = net

        self.ldr_train = DataLoader(DatasetSplit(
            dataset, idxs[client_id]), batch_size=self.args.local_bs, shuffle=True)
        self.ldr_val = DataLoader(DatasetSplit(
            dataset, idxs[-client_id-1]), batch_size=self.args.local_bs, shuffle=True)

        self.hyper_param=copy.deepcopy(hyper_param)
        self.hyper_param_init=copy.deepcopy(hyper_param)
        self.hyper_optimizer= SGD([self.hyper_param[k] for k in self.hyper_param],
                                lr=args.hlr)
        self.val_loss = self.cross_entropy
        self.loss_func = self.loss_adjust_cross_entropy #nn.CrossEntropyLoss()
        self.hyper_iter = 0

    def train_epoch(self):
        pass

    def batch_grad(self):
        self.net0 = copy.deepcopy(self.net)
        self.net0.train()
        optimizer = SVRG_Snapshot(self.net0.parameters())
        self.net0.zero_grad()
        for batch_idx, (images, labels) in enumerate(self.ldr_train):
            images, labels = images.to(
                self.args.device), labels.to(self.args.device)
            log_probs = self.net0(images)
            loss = self.loss_func(log_probs, labels)
            loss.backward()
        return optimizer.get_param_groups(batch_idx+1)

    def grad_d_in_d_y(self):
        self.net0 = copy.deepcopy(self.net)
        self.net0.train()
        num_weights = sum(p.numel() for p in self.net0.parameters())
        d_in_d_y = torch.zeros(num_weights, device=self.args.device)
        for batch_idx, (images, labels) in enumerate(self.ldr_train):
            images, labels = images.to(
                self.args.device), labels.to(self.args.device)
            self.net0.zero_grad()
            log_probs = self.net0(images)
            loss = self.loss_func(log_probs, labels)
            d_in_d_y += gather_flat_grad(grad(loss,
                                         self.net0.parameters(), create_graph=True))
        d_in_d_y /= (batch_idx+1.)
        return d_in_d_y

    def grad_d_out_d_y(self):
        self.net0 = copy.deepcopy(self.net)
        self.net0.train()
        num_weights = sum(p.numel() for p in self.net0.parameters())
        d_out_d_y = torch.zeros(num_weights, device=self.args.device)
        for batch_idx, (images, labels) in enumerate(self.ldr_val):
            images, labels = images.to(
                self.args.device), labels.to(self.args.device)
            self.net0.zero_grad()
            log_probs = self.net0(images)
            loss = self.val_loss(log_probs, labels)
            d_out_d_y += gather_flat_grad(grad(loss,
                                         self.net0.parameters(), create_graph=True))
        d_out_d_y /= (batch_idx+1.)
        return d_out_d_y


    def hvp_iter(self, p, lr):
        if self.hyper_iter == 0:
            self.d_in_d_y = self.grad_d_in_d_y()
            self.counter = p.clone()
        old_counter = self.counter
        hessian_term = gather_flat_grad(
            grad(self.d_in_d_y, self.net0.parameters(),
                 grad_outputs=self.counter.view(-1), retain_graph=True)
        )
        self.counter = old_counter - lr * hessian_term
        p = p+self.counter
        self.hyper_iter += 1
        return p
    
    def grad_d_out_d_x(self, hyper_param = None):
        if hyper_param == None:
            hyper_param == self.hyper_param
        self.net0 = copy.deepcopy(self.net)
        self.net0.train()
        num_weights = sum(p.numel() for p in self.net0.parameters())
        d_out_d_x = torch.zeros(num_weights, device=self.args.device)
        for batch_idx, (images, labels) in enumerate(self.ldr_val):
            images, labels = images.to(
                self.args.device), labels.to(self.args.device)
            self.net0.zero_grad()
            log_probs = self.net0(images)
            loss = self.val_loss(log_probs, labels, hyper_param = hyper_param)
            d_out_d_x += gather_flat_grad(grad(loss,
                                         get_trainable_hyper_params(hyper_param), create_graph=True))
        d_out_d_x /= (batch_idx+1.)
        return d_out_d_x

    def hyper_grad(self, p):
        d_in_d_y=self.grad_d_in_d_y()
        indirect_grad= gather_flat_grad(
            grad(d_in_d_y,
                get_trainable_hyper_params(self.hyper_param),
                grad_outputs= p.view(-1),
                allow_unused= True)
        )
        try:
            direct_grad= self.grad_d_out_d_x()
            hyper_grad=direct_grad-indirect_grad
        except:
            hyper_grad=-indirect_grad
        return hyper_grad

    def hyper_update(self, hg):
        assign_hyper_gradient(self.hyper_param, hg)
        self.hyper_optimizer.step()
        return -gather_flat_hyper_params(self.hyper_param)+gather_flat_hyper_params(self.hyper_param_init)
    
    def hyper_svrg_update(self, hg):
        try:
            direct_grad = self.grad_d_out_d_x()
            direct_grad_0 = self.grad_d_out_d_x(hyper_param=self.hyper_param_init)
            h = direct_grad - direct_grad_0 + hg
        except:
            h = hg
        assign_hyper_gradient(self.hyper_param, h)
        self.hyper_optimizer.step()
        return -gather_flat_hyper_params(self.hyper_param)+gather_flat_hyper_params(self.hyper_param_init)



    def loss_adjust_cross_entropy(self, logits, targets):
        dy = self.hyper_param['dy']
        ly = self.hyper_param['ly']
        x = logits*torch.sigmoid(dy)+ly
        loss = F.cross_entropy(x, targets)
        return loss
    
    def cross_entropy(self, logits, targets, hyper_param = None):
        return F.cross_entropy(logits, targets, weight=self.hyper_param['wy'])





==> minhui_draft/FedetatedBilevelLinearSpeedup-4/core/ClientManage.py <==
import copy
from cv2 import log
import numpy as np

import torch


from utils.Fed import FedAvg,FedAvgGradient, FedAvgP
from core.SGDClient import SGDClient
from core.SVRGClient import SVRGClient
from core.Client import Client

class ClientManage():
    def __init__(self,args, net_glob, client_idx, dataset, dict_users, hyper_param) -> None:
        self.net_glob=net_glob
        self.client_idx=client_idx
        self.args=args
        self.dataset=dataset
        self.dict_users=dict_users
           
        self.hyper_param = copy.deepcopy(hyper_param)

    def fed_in(self):
        print(self.client_idx)
        w_glob = self.net_glob.state_dict()
        if self.args.all_clients:
            print("Aggregation over all clients")
            w_locals = [w_glob for i in range(self.args.num_users)]
        else:
            w_locals=[]

        loss_locals = []
        grad_locals = []
        client_locals = []

        for idx in self.client_idx:
            if self.args.optim == 'sgd':
                client = SGDClient(self.args, idx, copy.deepcopy(self.net_glob),self.dataset, self.dict_users, self.hyper_param)
            elif self.args.optim == 'svrg':
                client = SVRGClient(self.args, idx, copy.deepcopy(self.net_glob),self.dataset, self.dict_users, self.hyper_param)
                grad = client.batch_grad()
                grad_locals.append(grad)
            else:
                raise NotImplementedError
            client_locals.append(client)
        if self.args.optim == 'svrg':
            avg_grad = FedAvgGradient(grad_locals)
            for client in client_locals:
                client.set_avg_q(avg_grad)
        for client in client_locals:
            w, loss = client.train_epoch()
            if self.args.all_clients:
                w_locals[idx] = copy.deepcopy(w)
            else:
                w_locals.append(copy.deepcopy(w))
            loss_locals.append(copy.deepcopy(loss))
        # update global weights
        w_glob = FedAvg(w_locals)

        # copy weight to net_glob
        self.net_glob.load_state_dict(w_glob)
        loss_avg = sum(loss_locals) / len(loss_locals)
        return w_glob, loss_avg

    def fedIHGP(self,client_locals):
        d_out_d_y_locals=[]
        for client in client_locals:
            d_out_d_y=client.grad_d_out_d_y()
            d_out_d_y_locals.append(d_out_d_y)
        p=FedAvgP(d_out_d_y_locals,self.args)
        
        p_locals=[]
        if self.args.hvp_method == 'global_batch':
            for i in range(self.args.neumann):
                for client in client_locals:
                    p_client = client.hvp_iter(p, self.args.hlr)
                    p_locals.append(p_client)
                p=FedAvgP(p_locals, self.args)
        elif self.args.hvp_method == 'local_batch':
            for client in client_locals:
                p_client=p.clone()
                for _ in range(self.args.neumann):
                    p_client = client.hvp_iter(p_client, self.args.hlr)
                p_locals.append(p_client)
            p=FedAvgP(p_locals, self.args)
        elif self.args.hvp_method == 'seperate':
            for client in client_locals:
                d_out_d_y=client.grad_d_out_d_y()
                p_client=d_out_d_y.clone()
                for _ in range(self.args.neumann):
                    p_client = client.hvp_iter(p_client, self.args.hlr)
                p_locals.append(p_client)
            p=FedAvgP(p_locals, self.args)

        else:
            raise NotImplementedError
        return p
    def lfed_out(self,client_locals):
        hg_locals =[]
        for client in client_locals:
            for _ in range(self.args.outer_tau):
                client.hyper_iter=0
                d_out_d_y=client.grad_d_out_d_y()
                p_client=d_out_d_y.clone()
                for _ in range(self.args.neumann):
                    p_client = client.hvp_iter(p_client, self.args.hlr)
                hg_client = client.hyper_grad(p_client.clone())
                hg = client.hyper_update(hg_client)
            hg_locals.append(hg)
        hg_glob=FedAvgP(hg_locals, self.args)
        return hg_glob, 1

    def fed_out(self):
        client_locals=[]
        for idx in self.client_idx:
            client= Client(self.args, idx, copy.deepcopy(self.net_glob),self.dataset, self.dict_users, self.hyper_param)
            client_locals.append(client)

        if self.args.hvp_method == 'seperate':
            return self.lfed_out(client_locals)

        #for client in client_locals:
        p = self.fedIHGP(client_locals)
        comm_round = 1+ self.args.neumann

        hg_locals =[]
        for client in client_locals:
            hg= client.hyper_grad(p.clone())
            hg_locals.append(hg)
        hg_glob=FedAvgP(hg_locals, self.args)
        comm_round+=1
        hg_locals =[]
        for client in client_locals:
            for _ in range(self.args.outer_tau):
                h = client.hyper_svrg_update(hg_glob)
            hg_locals.append(h)
            
        hg_glob=FedAvgP(hg_locals, self.args)
        comm_round+=1


        return hg_glob, comm_round

            


    


==> minhui_draft/FedetatedBilevelLinearSpeedup-4/core/ClientManage_hr.py <==
import copy
from cv2 import log
import numpy as np

import torch


from utils.Fed import FedAvg,FedAvgGradient, FedAvgP
from core.SGDClient_hr import SGDClient, SGDClient_minibatch
from core.SVRGClient_hr import SVRGClient
from core.Client_hr import Client
from core.ClientManage import ClientManage

class ClientManageHR(ClientManage):
    def __init__(self,args, net_glob, client_idx, dataset, dict_users, hyper_param) -> None:
        super().__init__(args, net_glob, client_idx, dataset, dict_users, hyper_param)
            
        self.client_idx=client_idx
        self.args=args
        self.dataset=dataset
        self.dict_users=dict_users
        
        self.hyper_param = copy.deepcopy(hyper_param)

    def fed_in(self):
        print(self.client_idx)
        w_glob = self.net_glob.state_dict()
        if self.args.all_clients:
            print("Aggregation over all clients")
            w_locals = [w_glob for i in range(self.args.num_users)]
        else:
            w_locals=[]

        loss_locals = []
        grad_locals = []
        client_locals = []

        temp_net=copy.deepcopy(self.net_glob)
        for name, w in temp_net.named_parameters():
            if not "header" in name:
                w.requires_grad= False

        for idx in self.client_idx:
            if self.args.optim == 'sgd':
                client = SGDClient(self.args, idx, copy.deepcopy(temp_net),self.dataset, self.dict_users, self.hyper_param)
            elif self.args.optim == 'svrg':
                client = SVRGClient(self.args, idx, copy.deepcopy(temp_net),self.dataset, self.dict_users, self.hyper_param)
                grad = client.batch_grad()
                grad_locals.append(grad)
            else:
                raise NotImplementedError
            client_locals.append(client)
        if self.args.optim == 'svrg':
            avg_grad = FedAvgGradient(grad_locals)
            for client in client_locals:
                client.set_avg_q(avg_grad)
        for client in client_locals:
            w, loss = client.train_epoch()
            if self.args.all_clients:
                w_locals[idx] = copy.deepcopy(w)
            else:
                w_locals.append(copy.deepcopy(w))
            loss_locals.append(copy.deepcopy(loss))
        # update global weights
        w_glob = FedAvg(w_locals)

        # copy weight to net_glob
        self.net_glob.load_state_dict(w_glob)
        loss_avg = sum(loss_locals) / len(loss_locals)
        return w_glob, loss_avg

    def fedIHGP(self,client_locals):
        d_out_d_y_locals=[]
        for client in client_locals:
            d_out_d_y,_=client.grad_d_out_d_y()
            d_out_d_y_locals.append(d_out_d_y)
        p=FedAvgP(d_out_d_y_locals,self.args)
        
        if self.args.hvp_method == 'global_batch':
            for i in range(self.args.neumann):
                p_locals=[]
                for client in client_locals:
                    p_client = client.hvp_iter(p, self.args.hlr)
                    p_locals.append(p_client)
                p=FedAvgP(p_locals, self.args)
        elif self.args.hvp_method == 'local_batch':
            p_locals=[]
            for client in client_locals:
                p_client=p.clone()
                for _ in range(self.args.neumann):
                    p_client = client.hvp_iter(p_client, self.args.hlr)
                p_locals.append(p_client)
            p=FedAvgP(p_locals, self.args)
        elif self.args.hvp_method == 'seperate':
            p_locals=[]
            for client in client_locals:
                d_out_d_y,_=client.grad_d_out_d_y()
                p_client=d_out_d_y.clone()
                for _ in range(self.args.neumann):
                    p_client = client.hvp_iter(p_client, self.args.hlr)
                p_locals.append(p_client)
            p=FedAvgP(p_locals, self.args)

        else:
            raise NotImplementedError
        return p
    
    def fedHPE(self,client_locals):
        ps=[]
        m = len(client_locals)
        for client in client_locals:
            d_out_d_y,_=client.grad_d_out_d_y()
            ps.append(d_out_d_y)
        
        for _ in range(self.args.neumann):
            p_locals=[]
            client_p_idx = np.random.choice(range(self.args.num_users), m, replace=False)
            client_locals_p = []
            for p_idx in client_p_idx:
                client_p= Client(self.args, p_idx, copy.deepcopy(self.net_glob),self.dataset, self.dict_users, self.hyper_param)
                client_locals_p.append(client_p)

            for i in range(m):
                p_n = client_locals_p[i].hvp_iter(ps[i], self.args.hlr)
                p_locals.append(p_n)
            
            ps = p_locals
        # p = FedAvgP(ps, self.args)

        hg_locals =[]
        client_p_idx = np.random.choice(range(self.args.num_users), m, replace=False)
        client_locals_p = []
        for i, p_idx in enumerate(client_p_idx):
            client_p= Client(self.args, p_idx, copy.deepcopy(self.net_glob),self.dataset, self.dict_users, self.hyper_param)
            hg= client_p.hyper_grad(ps[i].clone())
            hg_locals.append(hg)
        return hg_locals

        # p_locals.append(p_client)
        # p=FedAvgP(p_locals, self.args)
        # elif self.args.hvp_method == 'seperate':
        #     for client in client_locals:
        #         d_out_d_y,_=client.grad_d_out_d_y()
        #         p_client=d_out_d_y.clone()
        #         for _ in range(self.args.neumann):
        #             p_client = client.hvp_iter(p_client, self.args.hlr)
        #         p_locals.append(p_client)
        #     p=FedAvgP(p_locals, self.args)

        # else:
        #     raise NotImplementedError
        

    def lfed_out(self,client_locals):
        hg_locals =[]
        for client in client_locals:
            for _ in range(self.args.outer_tau):
                client.hyper_iter=0
                d_out_d_y,_=client.grad_d_out_d_y()
                p_client=d_out_d_y.clone()
                for _ in range(self.args.neumann):
                    p_client = client.hvp_iter(p_client, self.args.hlr)
                hg_client = client.hyper_grad(p_client.clone())
                hg = client.hyper_update(hg_client)
            hg_locals.append(hg)
        hg_glob=FedAvgP(hg_locals, self.args)
        return hg_glob, 1


    def lfed_out_svrg(self,client_locals):

        hg_locals =[]
        for client in client_locals:
            client.hyper_iter=0
            d_out_d_y,_=client.grad_d_out_d_y()
            p_client=d_out_d_y.clone()
            for _ in range(self.args.neumann):
                p_client = client.hvp_iter(p_client, self.args.hlr)
            hg_client = client.hyper_grad(p_client.clone())
            hg_locals.append(hg_client)
        hg_glob=FedAvgP(hg_locals, self.args)

        hg_locals =[]
        for client in client_locals:
            for _ in range(self.args.outer_tau):
                h = client.hyper_svrg_update(hg_glob)
            hg_locals.append(h)
        hg_glob=FedAvgP(hg_locals, self.args)

        return hg_glob, 2

    def fed_out_ihgp(self):
        client_locals=[]
        for idx in self.client_idx:
            client= Client(self.args, idx, copy.deepcopy(self.net_glob),self.dataset, self.dict_users, self.hyper_param)
            client_locals.append(client)

        if self.args.hvp_method == 'seperate':
            return self.lfed_out(client_locals)
        if self.args.hvp_method == 'seperate_svrg':
            return self.lfed_out_svrg(client_locals)
        p = self.fedIHGP(client_locals)
        comm_round = 1+ self.args.neumann

        hg_locals =[]
        for client in client_locals:
            hg= client.hyper_grad(p.clone())
            hg_locals.append(hg)
        hg_glob=FedAvgP(hg_locals, self.args)
        print(hg_glob)
        comm_round+=1
        hg_locals =[]
        for client in client_locals:
            for _ in range(self.args.outer_tau):
                h = client.hyper_svrg_update(hg_glob)
            hg_locals.append(h)
            
        hg_glob=FedAvgP(hg_locals, self.args)
        comm_round+=1


        return hg_glob, comm_round

            
    def fed_out_phe(self):
        client_locals=[]
        for idx in self.client_idx:
            client= Client(self.args, idx, copy.deepcopy(self.net_glob),self.dataset, self.dict_users, self.hyper_param)
            client_locals.append(client)

        if self.args.hvp_method == 'seperate':
            return self.lfed_out(client_locals)
        if self.args.hvp_method == 'seperate_svrg':
            return self.lfed_out_svrg(client_locals)
        hg_locals = self.fedHPE(client_locals)
        comm_round = 1+ self.args.neumann

        # hg_locals =[]
        # for client in client_locals:
        #     hg= client.hyper_grad(p.clone())
        #     hg_locals.append(hg)
        hg_glob=FedAvgP(hg_locals, self.args)
        print(hg_glob)
        comm_round+=1
        hg_locals =[]
        for client in client_locals:
            h = client.hyper_update(hg_glob)
            hg_locals.append(h)
            
        hg_glob=FedAvgP(hg_locals, self.args)
        comm_round+=1

        return hg_glob, comm_round

    


==> minhui_draft/FedetatedBilevelLinearSpeedup-4/core/ClientManage_hr_joint.py <==
import copy
from cv2 import log
import numpy as np

import torch


from utils.Fed import FedAvg,FedAvgGradient, FedAvgP
from core.SGDClient_hr import SGDClient
from core.SVRGClient_hr import SVRGClient
from core.Client_hr import Client
from core.ClientManage import ClientManage

class ClientManageHR(ClientManage):
    def __init__(self,args, net_glob, client_idx, dataset, dict_users, hyper_param) -> None:
        super().__init__(args, net_glob, client_idx, dataset, dict_users, hyper_param)
            
        self.client_idx=client_idx
        self.args=args
        self.dataset=dataset
        self.dict_users=dict_users
        
        self.hyper_param = copy.deepcopy(hyper_param)

    def fed_in(self):
        print(self.client_idx)
        w_glob = self.net_glob.state_dict()
        if self.args.all_clients:
            print("Aggregation over all clients")
            w_locals = [w_glob for i in range(self.args.num_users)]
        else:
            w_locals=[]

        loss_locals = []
        grad_locals = []
        client_locals = []

        temp_net=copy.deepcopy(self.net_glob)
        for name, w in temp_net.named_parameters():
            if not "header" in name:
                w.requires_grad= False

        for idx in self.client_idx:
            if self.args.optim == 'sgd':
                client = SGDClient(self.args, idx, copy.deepcopy(temp_net),self.dataset, self.dict_users, self.hyper_param)
            elif self.args.optim == 'svrg':
                client = SVRGClient(self.args, idx, copy.deepcopy(temp_net),self.dataset, self.dict_users, self.hyper_param)
                grad = client.batch_grad()
                grad_locals.append(grad)
            else:
                raise NotImplementedError
            client_locals.append(client)
        if self.args.optim == 'svrg':
            avg_grad = FedAvgGradient(grad_locals)
            for client in client_locals:
                client.set_avg_q(avg_grad)
        for client in client_locals:
            w, loss = client.train_epoch()
            if self.args.all_clients:
                w_locals[idx] = copy.deepcopy(w)
            else:
                w_locals.append(copy.deepcopy(w))
            loss_locals.append(copy.deepcopy(loss))
        # update global weights
        w_glob = FedAvg(w_locals)

        # copy weight to net_glob
        self.net_glob.load_state_dict(w_glob)
        loss_avg = sum(loss_locals) / len(loss_locals)
        return w_glob, loss_avg

    def fedIHGP(self,client_locals):
        d_out_d_y_locals=[]
        for client in client_locals:
            d_out_d_y,_=client.grad_d_out_d_y()
            d_out_d_y_locals.append(d_out_d_y)
        p=FedAvgP(d_out_d_y_locals,self.args)
        
        p_locals=[]
        if self.args.hvp_method == 'global_batch':
            for i in range(self.args.neumann):
                for client in client_locals:
                    p_client = client.hvp_iter(p, self.args.hlr)
                    p_locals.append(p_client)
                p=FedAvgP(p_locals, self.args)
        elif self.args.hvp_method == 'local_batch':
            for client in client_locals:
                p_client=p.clone()
                for _ in range(self.args.neumann):
                    p_client = client.hvp_iter(p_client, self.args.hlr)
                p_locals.append(p_client)
            p=FedAvgP(p_locals, self.args)


        else:
            raise NotImplementedError
        return p
    def lfed_out(self,client_locals):
        hg_locals =[]
        for client in client_locals:
            for _ in range(self.args.outer_tau):
                client.hyper_iter=0
                d_out_d_y,_=client.grad_d_out_d_y()
                p_client=d_out_d_y.clone()
                for _ in range(self.args.neumann):
                    p_client = client.hvp_iter(p_client, self.args.hlr)
                hg_client = client.hyper_grad(p_client.clone())
                hg = client.hyper_update(hg_client)
            hg_locals.append(hg)
        hg_glob=FedAvgP(hg_locals, self.args)
        return hg_glob, 1


    def lfed_out_svrg(self,client_locals):

        hg_locals =[]
        for client in client_locals:
            client.hyper_iter=0
            d_out_d_y,_=client.grad_d_out_d_y()
            p_client=d_out_d_y.clone()
            for _ in range(self.args.neumann):
                p_client = client.hvp_iter(p_client, self.args.hlr)
            hg_client = client.hyper_grad(p_client.clone())
            hg_locals.append(hg_client)
        hg_glob=FedAvgP(hg_locals, self.args)

        hg_locals =[]
        for client in client_locals:
            for _ in range(self.args.outer_tau):
                h = client.hyper_svrg_update(hg_glob)
            hg_locals.append(h)
        hg_glob=FedAvgP(hg_locals, self.args)

        return hg_glob, 2

    def fed_out(self):
        client_locals=[]
        for idx in self.client_idx:
            client= Client(self.args, idx, copy.deepcopy(self.net_glob),self.dataset, self.dict_users, self.hyper_param)
            client_locals.append(client)

        if self.args.hvp_method == 'seperate':
            return self.lfed_out(client_locals)
        if self.args.hvp_method == 'seperate_svrg':
            return self.lfed_out_svrg(client_locals)
        p = self.fedIHGP(client_locals)
        comm_round = 1+ self.args.neumann

        hg_locals =[]
        for client in client_locals:
            hg= client.hyper_grad(p.clone())
            hg_locals.append(hg)
        hg_glob=FedAvgP(hg_locals, self.args)
        print(hg_glob)
        comm_round+=1
        hg_locals =[]
        for client in client_locals:
            for _ in range(self.args.outer_tau):
                h = client.hyper_svrg_update(hg_glob)
            hg_locals.append(h)
            
        hg_glob=FedAvgP(hg_locals, self.args)
        comm_round+=1
        return hg_glob, comm_round

    def fed_joint(self):
        print(self.client_idx)
        w_glob = self.net_glob.state_dict()
        if self.args.all_clients:
            print("Aggregation over all clients")
            w_locals = [w_glob for i in range(self.args.num_users)]
        else:
            w_locals=[]

        loss_locals = []
        grad_locals = []
        client_locals = []

        temp_net=copy.deepcopy(self.net_glob)
        

        for idx in self.client_idx:
            if self.args.optim == 'sgd':
                client = SGDClient(self.args, idx, copy.deepcopy(temp_net),self.dataset, self.dict_users, self.hyper_param)
            elif self.args.optim == 'svrg':
                client = SVRGClient(self.args, idx, copy.deepcopy(temp_net),self.dataset, self.dict_users, self.hyper_param)
                grad = client.batch_grad()
                grad_locals.append(grad)
            else:
                raise NotImplementedError
            client_locals.append(client)
        if self.args.optim == 'svrg':
            avg_grad = FedAvgGradient(grad_locals)
            for client in client_locals:
                client.set_avg_q(avg_grad)
        for client in client_locals:
            w, loss = client.train_epoch()
            if self.args.all_clients:
                w_locals[idx] = copy.deepcopy(w)
            else:
                w_locals.append(copy.deepcopy(w))
            loss_locals.append(copy.deepcopy(loss))
        # update global weights
        w_glob = FedAvg(w_locals)

        # copy weight to net_glob
        self.net_glob.load_state_dict(w_glob)
        loss_avg = sum(loss_locals) / len(loss_locals)
        #return w_glob, loss_avg

        if self.args.hvp_method == 'seperate':
            hg_glob, comm_round = self.lfed_out(client_locals)
            return w_glob, loss_avg, hg_glob, comm_round
        if self.args.hvp_method == 'seperate_svrg':
            hg_glob, comm_round = self.lfed_out_svrg(client_locals)
            return w_glob, loss_avg, hg_glob, comm_round
        else:
            raise NotImplementedError




            


    


==> minhui_draft/FedetatedBilevelLinearSpeedup-4/core/Client_hr.py <==
import copy
from math import ceil
from warnings import catch_warnings
import torch
from torch import nn
from torch.utils.data import DataLoader, Dataset
from core.function import gather_flat_grad, get_trainable_hyper_params, loss_adjust_cross_entropy, gather_flat_hyper_params
from utils.svrg import SVRG_Snapshot
from numpy import random
from torch.autograd import grad
import torch.nn.functional as F
from torch.optim import SGD
from core.function import assign_hyper_gradient

class DatasetSplit(Dataset):
    def __init__(self, dataset, idxs):
        self.dataset = dataset
        self.idxs = list(idxs)

    def __len__(self):
        return len(self.idxs)

    def __getitem__(self, item):
        image, label = self.dataset[self.idxs[item]]
        return image, label


class Client():
    def __init__(self, args, client_id, net, dataset=None, idxs=None, hyper_param = None) -> None:
        self.client_id = client_id
        self.args = args
        self.net = copy.deepcopy(net)
        self.init_net = copy.deepcopy(net)
        self.net.zero_grad()
        self.init_net.zero_grad()
        self.beta = 0.1

        self.ldr_train = DataLoader(DatasetSplit(
            dataset, idxs[client_id]), batch_size=self.args.local_bs, shuffle=True)
        self.ldr_val = DataLoader(DatasetSplit(
            dataset, idxs[-client_id-1]), batch_size=self.args.local_bs, shuffle=True)

        self.hyper_param= [k for n,k in self.net.named_parameters() if not "header" in n]
        self.hyper_param_init = [k for n,k in self.init_net.named_parameters() if not "header" in n]
        self.hyper_optimizer= SGD(self.hyper_param,
                                lr=args.hlr)
        self.val_loss = self.cross_entropy
        self.loss_func = self.cross_entropy_reg #nn.CrossEntropyLoss()
        self.hyper_iter = 0

    def train_epoch(self):
        pass

    def batch_grad(self):
        self.net0 = copy.deepcopy(self.net)
        self.net0.train()
        optimizer = SVRG_Snapshot([k for k in self.net0.parameters() if k.requires_grad==True])
        self.net0.zero_grad()
        for batch_idx, (images, labels) in enumerate(self.ldr_train):
            images, labels = images.to(
                self.args.device), labels.to(self.args.device)
            log_probs = self.net0(images)
            loss = self.loss_func(log_probs, labels, [k for k in self.net0.parameters() if k.requires_grad==True])
            loss.backward()
        return optimizer.get_param_groups(batch_idx+1)

    def grad_d_in_d_y(self):
        self.net0 = copy.deepcopy(self.net)
        self.net0.train()
        hyper_param = [k for n,k in self.net0.named_parameters() if not "header" in n]
        params = [k for n,k in self.net0.named_parameters() if "header" in n]
        num_weights = sum(p.numel() for p in params)
        d_in_d_y = torch.zeros(num_weights, device=self.args.device)
        for batch_idx, (images, labels) in enumerate(self.ldr_train):
            images, labels = images.to(
                self.args.device), labels.to(self.args.device)
            self.net0.zero_grad()
            log_probs = self.net0(images)
            loss = self.loss_func(log_probs, labels, params)
            d_in_d_y += gather_flat_grad(grad(loss,
                                         params, create_graph=True))
        d_in_d_y /= (batch_idx+1.)
        return d_in_d_y, hyper_param

    def grad_d_out_d_y(self):
        self.net0 = copy.deepcopy(self.net)
        self.net0.train()
        hyper_param = [k for n,k in self.net0.named_parameters() if not "header" in n]
        params = [k for n,k in self.net0.named_parameters() if "header" in n]
        num_weights = sum(p.numel() for p in params)
        d_out_d_y = torch.zeros(num_weights, device=self.args.device)
        for batch_idx, (images, labels) in enumerate(self.ldr_val):
            images, labels = images.to(
                self.args.device), labels.to(self.args.device)
            self.net0.zero_grad()
            log_probs = self.net0(images)
            loss = self.val_loss(log_probs, labels)
            d_out_d_y += gather_flat_grad(grad(loss,
                                         params, create_graph=True))
        d_out_d_y /= (batch_idx+1.)
        return d_out_d_y, hyper_param


    def hvp_iter(self, p, lr):
        if self.hyper_iter == 0:
            self.d_in_d_y,_ = self.grad_d_in_d_y()
            self.counter = p.clone()
        params = [k for n,k in self.net0.named_parameters() if "header" in n]
        old_counter = self.counter
        hessian_term = gather_flat_grad(
            grad(self.d_in_d_y, params,
                 grad_outputs=self.counter.view(-1), retain_graph=True)
        )
        self.counter = old_counter - lr * hessian_term
        p = p+self.counter
        self.hyper_iter += 1
        return p
    
    def grad_d_out_d_x(self, net = None):
        if net == None:
            net = copy.deepcopy(self.net)
        else:
            net = copy.deepcopy(net)
        net.train()
        hyper_param = [k for n,k in net.named_parameters() if not "header" in n]
        num_weights = sum(p.numel() for p in hyper_param)

        d_out_d_x = torch.zeros(num_weights, device=self.args.device)
        for batch_idx, (images, labels) in enumerate(self.ldr_val):
            images, labels = images.to(
                self.args.device), labels.to(self.args.device)
            net.zero_grad()
            log_probs = net(images)
            loss = self.val_loss(log_probs, labels)
            d_out_d_x += gather_flat_grad(grad(loss,
                                         get_trainable_hyper_params(hyper_param), create_graph=True))
        d_out_d_x /= (batch_idx+1.)
        return d_out_d_x

    def hyper_grad(self, p):
        d_in_d_y, hyper_param=self.grad_d_in_d_y()
        indirect_grad= gather_flat_grad(
            grad(d_in_d_y,
                get_trainable_hyper_params(hyper_param),
                grad_outputs= p.view(-1),
                allow_unused= True)
        )
        try:
            direct_grad= self.grad_d_out_d_x()
            hyper_grad=direct_grad-self.args.hlr*indirect_grad
        except:
            #print(" No direct grad, use only indirect gradient.")
            hyper_grad=-indirect_grad
        return hyper_grad

    def hyper_update(self, hg):

        assign_hyper_gradient(self.hyper_param, hg.detach())
        self.hyper_optimizer.step()
        return -gather_flat_hyper_params(self.hyper_param)+gather_flat_hyper_params(self.hyper_param_init)
    
    def hyper_svrg_update(self, hg):
        try:
            direct_grad = self.grad_d_out_d_x()
            direct_grad_0 = self.grad_d_out_d_x(net=self.init_net)
            h = direct_grad - direct_grad_0 + hg
        except:
            h = hg
        h=h.detach()
        assign_hyper_gradient(self.hyper_param, h)
        self.hyper_optimizer.step()
        return -gather_flat_hyper_params(self.hyper_param)+gather_flat_hyper_params(self.hyper_param_init)
    
    def cross_entropy(self, logits, targets):
        return F.cross_entropy(logits, targets)
        
    def cross_entropy_reg(self, logits, targets, param):
        reg = self.beta*sum([torch.norm(k) for k in param])
        return F.cross_entropy(logits, targets)+0.5*reg





==> minhui_draft/FedetatedBilevelLinearSpeedup-4/core/SGDClient.py <==
import torch
from core.Client import Client

class SGDClient(Client):
    def __init__(self, args, client_id, net, dataset=None, idxs=None, hyper_param= None) -> None:
        super().__init__(args, client_id, net, dataset, idxs, hyper_param)
    def train_epoch(self):
        self.net.train()
        # train and update
        optimizer = torch.optim.SGD(self.net.parameters(), lr=self.args.lr, momentum=self.args.momentum)
        

        epoch_loss = []
        for iter in range(self.args.local_ep):
            batch_loss = []
            for batch_idx, (images, labels) in enumerate(self.ldr_train):
                images, labels = images.to(self.args.device), labels.to(self.args.device)
                self.net.zero_grad()
                log_probs = self.net(images)
                loss = self.loss_func(log_probs, labels)
                loss.backward()
                optimizer.step()
                if self.args.verbose and batch_idx % 10 == 0:
                    print('Update Epoch: {} [{}/{} ({:.0f}%)]\tLoss: {:.6f}'.format(
                        iter, batch_idx * len(images), len(self.ldr_train.dataset),
                                100. * batch_idx / len(self.ldr_train), loss.item()))
                batch_loss.append(loss.item())
            epoch_loss.append(sum(batch_loss)/len(batch_loss))
        return self.net.state_dict(), sum(epoch_loss) / len(epoch_loss)
    







==> minhui_draft/FedetatedBilevelLinearSpeedup-4/core/SGDClient_hr.py <==
import torch
import numpy as np
from core.Client_hr import Client

class SGDClient(Client):
    def __init__(self, args, client_id, net, dataset=None, idxs=None, hyper_param= None) -> None:
        super().__init__(args, client_id, net, dataset, idxs, hyper_param)
    def train_epoch(self):
        self.net.train()
        # train and update
        for name, w in self.net.named_parameters():
            if not "header" in name:
                w.requires_grad= False
        optimizer = torch.optim.SGD([k for k in self.net.parameters() if k.requires_grad==True], lr=self.args.lr, momentum=self.args.momentum)

        epoch_loss = []
        for iter in range(self.args.local_ep):
            batch_loss = []
            for batch_idx, (images, labels) in enumerate(self.ldr_train):
                images, labels = images.to(self.args.device), labels.to(self.args.device)
                self.net.zero_grad()
                log_probs = self.net(images)
                loss = self.loss_func(log_probs, labels, [k for k in self.net.parameters() if k.requires_grad==True])
                loss.backward()
                optimizer.step()
                if self.args.verbose and batch_idx % 10 == 0:
                    print('Update Epoch: {} [{}/{} ({:.0f}%)]\tLoss: {:.6f}'.format(
                        iter, batch_idx * len(images), len(self.ldr_train.dataset),
                                100. * batch_idx / len(self.ldr_train), loss.item()))
                batch_loss.append(loss.item())
            epoch_loss.append(sum(batch_loss)/len(batch_loss))
        for name, w in self.net.named_parameters():
            if not "header" in name:
                w.requires_grad= True
        return self.net.state_dict(), sum(epoch_loss) / len(epoch_loss)
    


# class SGDClient_minibatch(Client):
#     def __init__(self, args, client_id, net, dataset=None, idxs=None, hyper_param= None) -> None:
#         super().__init__(args, client_id, net, dataset, idxs, hyper_param)
#     def train_epoch(self):
#         self.net.train()
#         # train and update
#         for name, w in self.net.named_parameters():
#             if not "header" in name:
#                 w.requires_grad= False
#         optimizer = torch.optim.SGD([k for k in self.net.parameters() if k.requires_grad==True], lr=self.args.lr, momentum=self.args.momentum)
        
#         batch_loss = []
#         #for batch_idx, (images, labels) in enumerate(self.ldr_train):
#         #batch_idx = np.random.choice(len(self.ldr_train))
#         # print("minibatch sgd client")
#         (images, labels) = next(iter(self.ldr_train))
#         images, labels = images.to(self.args.device), labels.to(self.args.device)
#         self.net.zero_grad()
#         log_probs = self.net(images)
#         loss = self.loss_func(log_probs, labels, [k for k in self.net.parameters() if k.requires_grad==True])
#         loss.backward()
#         optimizer.step()
#         if self.args.verbose and batch_idx % 10 == 0:
#             print('Update Epoch: {} [{}/{} ({:.0f}%)]\tLoss: {:.6f}'.format(
#                 iter, batch_idx * len(images), len(self.ldr_train.dataset),
#                         100. * batch_idx / len(self.ldr_train), loss.item()))
#         batch_loss.append(loss.item())
#         for name, w in self.net.named_parameters():
#             if not "header" in name:
#                 w.requires_grad= True
#         return self.net.state_dict(), sum(batch_loss) / len(batch_loss)
    




==> minhui_draft/FedetatedBilevelLinearSpeedup-4/core/SVRGClient.py <==
from utils.svrg import SVRG_k,SVRG_Snapshot
import copy
from core.Client import Client

class SVRGClient(Client):
    def __init__(self, args, client_id, net, dataset=None, idxs=None, hyper_param=None) -> None:
        super().__init__(args, client_id, net, dataset, idxs, hyper_param)
    
    def set_avg_q(self,avg_q):
        self.avg_q=avg_q

    def train_epoch(self):
        self.net.train()
        # train and update
        optimizer = SVRG_k(self.net.parameters(), lr=self.args.lr)
        optimizer.set_u(self.avg_q)

        self.net0 = copy.deepcopy(self.net)
        self.net0.train()
        optim0 = SVRG_Snapshot(self.net0.parameters())

        epoch_loss = []
        for iter in range(self.args.local_ep):
            batch_loss = []
            for batch_idx, (images, labels) in enumerate(self.ldr_train):
                images, labels = images.to(self.args.device), labels.to(self.args.device)

                self.net0.zero_grad()
                log_probs_0=self.net0(images)
                loss0=self.loss_func(log_probs_0, labels)
                loss0.backward()
                param_group=optim0.get_param_groups(1)

                self.net.zero_grad()
                log_probs = self.net(images)
                loss = self.loss_func(log_probs, labels)
                loss.backward()
                optimizer.step(param_group)
                if self.args.verbose and batch_idx % 10 == 0:
                    print('Update Epoch: {} [{}/{} ({:.0f}%)]\tLoss: {:.6f}'.format(
                        iter, batch_idx * len(images), len(self.ldr_train.dataset),
                               100. * batch_idx / len(self.ldr_train), loss.item()))
                batch_loss.append(loss.item())
            epoch_loss.append(sum(batch_loss)/len(batch_loss))
        return self.net.state_dict(), sum(epoch_loss) / len(epoch_loss)

    







==> minhui_draft/FedetatedBilevelLinearSpeedup-4/core/SVRGClient_hr.py <==
from utils.svrg import SVRG_k,SVRG_Snapshot
import copy
from core.Client_hr import Client

class SVRGClient(Client):
    def __init__(self, args, client_id, net, dataset=None, idxs=None, hyper_param=None) -> None:
        super().__init__(args, client_id, net, dataset, idxs, hyper_param)
    
    def set_avg_q(self,avg_q):
        self.avg_q=avg_q

    def train_epoch(self):
        self.net.train()
        for name, w in self.net.named_parameters():
            if not "header" in name:
                w.requires_grad= False
        # train and update
        optimizer = SVRG_k([k for k in self.net.parameters() if k.requires_grad==True], lr=self.args.lr)
        optimizer.set_u(self.avg_q)

        self.net0 = copy.deepcopy(self.net)
        self.net0.train()
        optim0 = SVRG_Snapshot([k for k in self.net0.parameters() if k.requires_grad==True])

        epoch_loss = []
        for iter in range(self.args.local_ep):
            batch_loss = []
            for batch_idx, (images, labels) in enumerate(self.ldr_train):
                images, labels = images.to(self.args.device), labels.to(self.args.device)

                self.net0.zero_grad()
                log_probs_0=self.net0(images)
                loss0=self.loss_func(log_probs_0, labels, [k for k in self.net0.parameters() if k.requires_grad==True])
                loss0.backward()
                param_group=optim0.get_param_groups(1)

                self.net.zero_grad()
                log_probs = self.net(images)
                loss = self.loss_func(log_probs, labels, [k for k in self.net.parameters() if k.requires_grad==True])
                loss.backward()
                optimizer.step(param_group)
                if self.args.verbose and batch_idx % 10 == 0:
                    print('Update Epoch: {} [{}/{} ({:.0f}%)]\tLoss: {:.6f}'.format(
                        iter, batch_idx * len(images), len(self.ldr_train.dataset),
                               100. * batch_idx / len(self.ldr_train), loss.item()))
                batch_loss.append(loss.item())
            epoch_loss.append(sum(batch_loss)/len(batch_loss))
        for name, w in self.net.named_parameters():
            if not "header" in name:
                w.requires_grad= False
        return self.net.state_dict(), sum(epoch_loss) / len(epoch_loss)

    







==> minhui_draft/FedetatedBilevelLinearSpeedup-4/core/__init__.py <==
#!/usr/bin/env python
# -*- coding: utf-8 -*-
# @python: 3.6



==> minhui_draft/FedetatedBilevelLinearSpeedup-4/core/function.py <==
from numpy import dtype
import torch.nn.functional as F
import torch
from torch.autograd import grad


def gather_flat_grad(loss_grad):
    # convert the gradient output from list of tensors to to flat vector 
    return torch.cat([p.contiguous().view(-1) for p in loss_grad if not p is None])


def neumann_hyperstep_preconditioner(d_val_loss_d_theta, d_train_loss_d_w, elementary_lr, num_neumann_terms, model):
    preconditioner = d_val_loss_d_theta.detach()
    counter = preconditioner
    # Do the fixed point iteration to approximate the vector-inverseHessian product
    i = 0
    while i < num_neumann_terms:  # for i in range(num_neumann_terms):
        old_counter = counter
        # This increments counter to counter * (I - hessian) = counter - counter * hessian
        hessian_term = gather_flat_grad(
            grad(d_train_loss_d_w, model.parameters(), grad_outputs=counter.view(-1), retain_graph=True))
        counter = old_counter - elementary_lr * hessian_term
        preconditioner = preconditioner + counter
        i += 1
    return elementary_lr * preconditioner


def loss_adjust_cross_entropy(logits, targets, params, group_size=1):
    # loss adjust cross entropy for long-tail cifar experiments
    dy = params['dy']
    ly = params['ly']
    if group_size != 1:
        new_dy = dy.repeat_interleave(group_size)
        new_ly = ly.repeat_interleave(group_size)
        x = logits*F.sigmoid(new_dy)+new_ly
    else:
        x = logits*F.sigmoid(dy)+ly
    if len(params) == 3:
        wy = params[2]
        loss = F.cross_entropy(x, targets, weight=wy)
    else:
        loss = F.cross_entropy(x, targets)
    return loss

def get_trainable_hyper_params(params):
    if isinstance(params,dict):
        return[params[k] for k in params if params[k].requires_grad]
    else:
        return params
def gather_flat_hyper_params(params):
    if isinstance(params,dict):
        return torch.cat([params[k].view(-1) for k in params if params[k].requires_grad])
    else:
        return torch.cat([k.view(-1) for k in params if k.requires_grad])

def assign_hyper_gradient(params, gradient):
    i = 0
    max_len=gradient.shape[0]
    if isinstance(params, dict):
        for k in params:
            para=params[k]
            if para.requires_grad:
                num = para.nelement()
                grad = gradient[i:min(i+num,max_len)].clone()
                torch.reshape(grad, para.shape)
                para.grad = grad.view(para.shape)
                i += num
    else:
        for para in params:
            if para.requires_grad:     
                num = para.nelement()
                grad = gradient[i:min(i+num,max_len)].clone()
                para.grad = grad.view(para.shape)
                i += num

==> minhui_draft/FedetatedBilevelLinearSpeedup-4/core/test.py <==
#!/usr/bin/env python
# -*- coding: utf-8 -*-
# @python: 3.6

import torch
from torch import nn
import torch.nn.functional as F
from torch.utils.data import DataLoader


def test_img(net_g, datatest, args):
    net_g.eval()
    # testing
    test_loss = 0
    correct = 0
    data_loader = DataLoader(datatest, batch_size=args.bs)
    l = len(data_loader)
    for idx, (data, target) in enumerate(data_loader):
        if args.gpu != -1:
            data, target = data.to(args.device), target.to(args.device)
        log_probs = net_g(data)
        # sum up batch loss
        test_loss += F.cross_entropy(log_probs, target, reduction='sum').item()
        # get the index of the max log-probability
        y_pred = log_probs.data.max(1, keepdim=True)[1]
        correct += y_pred.eq(target.data.view_as(y_pred)).long().cpu().sum()

    test_loss /= len(data_loader.dataset)
    accuracy = 100.00 * correct / len(data_loader.dataset)
    if args.verbose:
        print('\nTest set: Average loss: {:.4f} \nAccuracy: {}/{} ({:.2f}%)\n'.format(
            test_loss, correct, len(data_loader.dataset), accuracy))
    return accuracy, test_loss



==> minhui_draft/FedetatedBilevelLinearSpeedup-4/data/__init__.py <==
#!/usr/bin/env python
# -*- coding: utf-8 -*-
# @python: 3.6



==> minhui_draft/FedetatedBilevelLinearSpeedup-4/main_hr.py <==
#!/usr/bin/env python
# -*- coding: utf-8 -*-
# Python version: 3.6

import yaml
import time
from core.test import test_img
from utils.Fed import FedAvg, FedAvgGradient
from models.SvrgUpdate import LocalUpdate
from utils.options import args_parser
from utils.dataset_normal import load_data
from models.ModelBuilder import build_model
from core.ClientManage_hr import ClientManageHR
from utils.my_logging import Logger
from core.function import assign_hyper_gradient
from torch.optim import SGD
import torch

import numpy as np
import copy

start_time = int(time.time())

if __name__ == '__main__':
    # parse args
    args = args_parser()
    dataset_train, dataset_test, dict_users, args.img_size, dataset_train_real = load_data(args)
    net_glob = build_model(args)

    # copy weights
    w_glob = net_glob.state_dict()
    if args.output == None:
        logs = Logger(f'./save/hr_fed{args.optim}_{args.dataset}\
_{args.model}_{args.epochs}_C{args.frac}_iid{args.iid}_\
{args.lr}_blo{not args.no_blo}_\
IE{args.inner_ep}_N{args.neumann}_HLR{args.hlr}_{args.hvp_method}_{start_time}.yaml')  
    else:
        logs = Logger(args.output)                                                           
    
    # Set inner and outer parameters, and outer optimizer
    hyper_param= [k for n,k in net_glob.named_parameters() if not "header" in n]
    param= [k for n,k in net_glob.named_parameters() if "header" in n]
    comm_round=0
    hyper_optimizer=SGD(hyper_param, lr=1)

    # Global epoch (FedInn+Fedout)
    for iter in range(args.epochs):
        m = max(int(args.frac * args.num_users), 1)
        
        # FedInn
        for _ in range(args.inner_ep):
            client_idx = np.random.choice(range(args.num_users), m, replace=False)
            client_manage=ClientManageHR(args,net_glob,client_idx, dataset_train, dict_users,hyper_param)
            w_glob, loss_avg = client_manage.fed_in()
            #print(comm_round)
            if args.optim == 'svrg':
                comm_round+=2
            else:
                comm_round+=1
            #print(comm_round)
        net_glob.load_state_dict(w_glob)
        
        # FedOut
        if args.no_blo== False:
            client_idx = np.random.choice(range(args.num_users), m, replace=False)
            client_manage=ClientManageHR(args,net_glob,client_idx, dataset_train, dict_users,hyper_param)
            if args.outloop == "ihgp":
                hg_glob, r = client_manage.fed_out_ihgp()
            else:
                hg_glob, r = client_manage.fed_out_phe()
            assign_hyper_gradient(hyper_param, hg_glob)
            hyper_optimizer.step()
            comm_round+=r
        
        # print loss
        print('Round {:3d}, Average loss {:.3f}'.format(iter, loss_avg))

        # testing
        net_glob.eval()
        acc_train, loss_train = test_img(net_glob, dataset_train_real, args)
        acc_test, loss_test = test_img(net_glob, dataset_test, args)
        print("Test acc/loss: {:.2f} {:.2f}".format(acc_test, loss_test),
              "Train acc/loss: {:.2f} {:.2f}".format(acc_train, loss_train),
              f"Comm round: {comm_round}")

        logs.logging(client_idx, acc_test, acc_train, loss_test, loss_train, comm_round)
        logs.save()

        if args.round>0 and comm_round>args.round:
            break
        


==> minhui_draft/FedetatedBilevelLinearSpeedup-4/main_hr_joint.py <==
#!/usr/bin/env python
# -*- coding: utf-8 -*-
# Python version: 3.6

import yaml
import time
from core.test import test_img
from utils.Fed import FedAvg, FedAvgGradient
from models.SvrgUpdate import LocalUpdate
from utils.options import args_parser
from utils.dataset_normal import load_data
from models.ModelBuilder import build_model
from core.ClientManage_hr_joint import ClientManageHR
from utils.my_logging import Logger
from core.function import assign_hyper_gradient
from torch.optim import SGD
import torch

import numpy as np
import copy

start_time = int(time.time())

if __name__ == '__main__':
    # parse args
    args = args_parser()
    dataset_train, dataset_test, dict_users, args.img_size, dataset_train_real = load_data(args)
    net_glob = build_model(args)

    # copy weights
    w_glob = net_glob.state_dict()
    if args.output == None:
        logs = Logger(f'./save/hrj_fed{args.optim}_{args.dataset}\
_{args.model}_{args.epochs}_C{args.frac}_iid{args.iid}_\
{args.lr}_blo{not args.no_blo}_\
IE{args.inner_ep}_N{args.neumann}_HLR{args.hlr}_{args.hvp_method}_{start_time}.yaml')  
    else:
        logs = Logger(args.output)                                                           
    
    hyper_param= [k for n,k in net_glob.named_parameters() if not "header" in n]
    param= [k for n,k in net_glob.named_parameters() if "header" in n]
    comm_round=0
    hyper_optimizer=SGD(hyper_param, lr=1)

    for iter in range(args.epochs):
        m = max(int(args.frac * args.num_users), 1)

        client_idx = np.random.choice(range(args.num_users), m, replace=False)
        client_manage=ClientManageHR(args,net_glob,client_idx, dataset_train, dict_users,hyper_param)
        w_glob, loss_avg, hg_glob, r = client_manage.fed_joint()
        
        comm_round+=r
        net_glob.load_state_dict(w_glob)
        assign_hyper_gradient(hyper_param, hg_glob)
        hyper_optimizer.step()
        

        # print loss
        print('Round {:3d}, Average loss {:.3f}'.format(iter, loss_avg))

        # testing
        net_glob.eval()
        acc_train, loss_train = test_img(net_glob, dataset_train_real, args)
        acc_test, loss_test = test_img(net_glob, dataset_test, args)
        print("Test acc/loss: {:.2f} {:.2f}".format(acc_test, loss_test),
              "Train acc/loss: {:.2f} {:.2f}".format(acc_train, loss_train),
              f"Comm round: {comm_round}")

        logs.logging(client_idx, acc_test, acc_train, loss_test, loss_train, comm_round)
        logs.save()

        if args.round>0 and comm_round>args.round:
            break
        


==> minhui_draft/FedetatedBilevelLinearSpeedup-4/models/ModelBuilder.py <==
from models.Nets import CNNCifar,CNNMnist,MLP,Linear,MM_CNN

def build_model(args):
    # build model
    if args.model == 'cnn' and args.dataset == 'cifar':
        net_glob = CNNCifar(args=args).to(args.device)
    elif args.model == 'cnn' and args.dataset == 'mnist':
        net_glob = CNNMnist(args=args).to(args.device)
    elif args.model == 'mlp':
        len_in = 1
        for x in args.img_size:
            len_in *= x
        net_glob = MLP(dim_in=len_in, dim_hidden=200,
                       dim_out=args.num_classes).to(args.device)
    elif args.model == 'linear':
        net_glob = Linear(d=args.d,n=args.n).to(args.device)
    elif args.model == 'fmnist_cnn':
        net_glob = MM_CNN(args).to(args.device)
    else:
        exit('Error: unrecognized model')
    print(net_glob)
    net_glob.train()
    return net_glob

==> minhui_draft/FedetatedBilevelLinearSpeedup-4/models/Nets.py <==
#!/usr/bin/env python
# -*- coding: utf-8 -*-
# Python version: 3.6

from importlib_metadata import requires
from numpy import dtype
import torch
from torch import nn
import torch.nn.functional as F

class Linear(nn.Module):
    def __init__(self, d, n):
        super(Linear, self).__init__()
        self.y_inner = torch.ones(n, dtype=torch.float32)*10
        self.x_outer = torch.ones( d, dtype=torch.float32)*10
        self.y_inner.requires_grad=True
        self.x_outer.requires_grad=True
        self.y_inner = nn.Parameter(self.y_inner)
        self.x_outer = nn.Parameter(self.x_outer)
    def forward(self, A):
        #y_square = -0.5* torch.t(self.y_header) * self.y_header
        return torch.matmul(A,self.x_outer)

class MLP(nn.Module):
   def __init__(self, dim_in, dim_hidden, dim_out):
       super(MLP, self).__init__()
       self.layer_input = nn.Linear(dim_in, dim_hidden)
       self.relu = nn.ReLU()
       self.dropout = nn.Dropout()
       self.header = nn.Linear(dim_hidden, dim_out)

   def forward(self, x):
       x = x.view(-1, x.shape[1]*x.shape[-2]*x.shape[-1])
       x = self.layer_input(x)
       x = self.dropout(x)
       x = self.relu(x)
       x = self.header(x)
       return x

# class MLP(nn.Module):
#     def __init__(self, dim_in, dim_hidden, dim_out):
#         super(MLP, self).__init__()
#         self.layer_input = nn.Linear(dim_in, dim_hidden)
#         self.layer_mid = nn.Linear(dim_hidden, 100)
#         self.relu = nn.ReLU()
#         self.dropout = nn.Dropout()
#         self.header = nn.Linear(100, dim_out)

#     def forward(self, x):
#         x = x.view(-1, x.shape[1]*x.shape[-2]*x.shape[-1])
#         x = self.layer_input(x)
#         x = self.dropout(x)
#         x = self.relu(x)
#         x = self.layer_mid(x)
#         x = self.relu(x)
#         x = self.header(x)
#         return x

# class CNNMnist(nn.Module):
#     def __init__(self, args):
#         super(CNNMnist, self).__init__()
#         self.conv1 = nn.Conv2d(args.num_channels, 10, kernel_size=5)
#         self.conv2 = nn.Conv2d(10, 20, kernel_size=5)
#         self.conv2_drop = nn.Dropout2d()
#         self.fC1_outer = nn.Linear(320, 50)
#         self.header = nn.Linear(50, args.num_classes)

#     def forward(self, x):
#         x = F.relu(F.max_pool2d(self.conv1(x), 2))
#         x = F.relu(F.max_pool2d(self.conv2_drop(self.conv2(x)), 2))
#         x = x.view(-1, x.shape[1]*x.shape[2]*x.shape[3])
#         x = F.relu(self.fC1_outer(x))
#         x = F.dropout(x, training=self.training)
#         x = self.header(x)
#         return x

class CNNMnist(nn.Module):

    def __init__(self,args):
        super(CNNMnist, self).__init__()
        # 1 input image channel, 6 output channels, 5x5 square convolution
        # kernel
        self.conv1 = nn.Conv2d(1, 6, 5, padding=2)
        self.conv2 = nn.Conv2d(6, 16, 5)
        # an affine operation: y = Wx + b
        self.fC1_outer = nn.Linear(16 * 5 * 5, 120)  # 5*5 from image dimension
        self.header1 = nn.Linear(120, 84)
        self.header2 = nn.Linear(84, 10)

    def forward(self, x):
        # Max pooling over a (2, 2) window
        x = F.max_pool2d(F.relu(self.conv1(x)), (2, 2))
        # If the size is a square, you can specify with a single number
        x = F.max_pool2d(F.relu(self.conv2(x)), 2)
        x = torch.flatten(x, 1) # flatten all dimensions except the batch dimension
        x = F.relu(self.fC1_outer(x))
        x = F.relu(self.header1(x))
        x = self.header2(x)
        return x

class CNNCifar(nn.Module):
    def __init__(self, args):
        super(CNNCifar, self).__init__()
        self.conv1 = nn.Conv2d(3, 6, 5)
        self.pool = nn.MaxPool2d(2, 2)
        self.conv2 = nn.Conv2d(6, 16, 5)
        self.fC1_outer = nn.Linear(16 * 5 * 5, 120)
        self.fC2_outer = nn.Linear(120, 84)
        self.header = nn.Linear(84, args.num_classes)

    def forward(self, x):
        x = self.pool(F.relu(self.conv1(x)))
        x = self.pool(F.relu(self.conv2(x)))
        x = x.view(-1, 16 * 5 * 5)
        x = F.relu(self.fC1_outer(x))
        x = F.relu(self.fC2_outer(x))
        x = self.header(x)
        return x

from torch.autograd import Variable as V

class Weights:
     def __init__(self, C1_outer_, C2_outer_, F1_outer_, F2_outer_, BC1_outer_, BC2_outer_, BF1_outer_, BF2_outer_):
          self.C1_outer = C1_outer_
          self.C2_outer = C2_outer_
          self.F1_outer = F1_outer_
          self.F2_outer = F2_outer_
          self.BC1_outer = BC1_outer_
          self.BC2_outer = BC2_outer_
          self.BF1_outer = BF1_outer_
          self.BF2_outer = BF2_outer_

class MM_CNN(nn.Module):
    def __init__(self, args):
        super(MM_CNN, self).__init__()
        self.C1_outer = V(torch.zeros(5, 1, 3, 3), requires_grad=True)
        self.C2_outer = V(torch.zeros(10, 5, 3, 3), requires_grad=True)
        self.F1_outer = V(torch.zeros(5 * 5 * 10, 100), requires_grad=True)
        self.F2_outer = V(torch.zeros(100, 10), requires_grad=True)
        torch.nn.init.xavier_normal_(self.C1_outer.data)
        torch.nn.init.xavier_normal_(self.C2_outer.data)
        torch.nn.init.xavier_normal_(self.F1_outer.data)
        torch.nn.init.xavier_normal_(self.F2_outer.data)
        self.BC1_outer = V(torch.randn(5) * 1 / 8, requires_grad=True)
        self.BC2_outer = V(torch.randn(10) * 1 / 16, requires_grad=True)
        self.BF1_outer = V(torch.randn(100) * 1 / 100, requires_grad=True)
        self.BF2_outer = V(torch.randn(10) * 1 / 10, requires_grad=True)
        #w = Weights(C1_outer.data, C2_outer.data, F1_outer.data, F2_outer.data, BC1_outer.data, BC2_outer.data, BF1_outer.data, BF2_outer.data)
        self.C1_outer = nn.Parameter(self.C1_outer)
        self.C2_outer = nn.Parameter(self.C2_outer)
        self.F1_outer = nn.Parameter(self.F1_outer)
        self.F2_outer = nn.Parameter(self.F2_outer)
        self.BC1_outer = nn.Parameter(self.BC1_outer)
        self.BC2_outer = nn.Parameter(self.BC2_outer)
        self.BF1_outer = nn.Parameter(self.BF1_outer)
        self.BF2_outer = nn.Parameter(self.BF2_outer)
        self.t_inner = V(torch.ones(10), requires_grad=True)
        self.t_inner = nn.Parameter(self.t_inner)
    def forward(self,x):
        batch_size=x.shape[0]
        x = F.conv2d(x, self.C1_outer, bias=self.BC1_outer)
        x = torch.tanh(x)
        x = F.max_pool2d(x, 2, 2)
        x = F.conv2d(x, self.C2_outer, bias=self.BC2_outer)
        x = torch.tanh(x)
        x = F.max_pool2d(x, 2, 2)
        x = torch.tanh(x.view(batch_size, 5 * 5 * 10).mm(self.F1_outer) + self.BF1_outer)
        pred = x.mm(self.F2_outer) + self.BF2_outer
        return pred

==> minhui_draft/FedetatedBilevelLinearSpeedup-4/models/SvrgUpdate.py <==
#!/usr/bin/env python
# -*- coding: utf-8 -*-
# Python version: 3.6

import torch
from torch import nn, autograd
from torch.utils.data import DataLoader, Dataset
import numpy as np
import random
from sklearn import metrics
from utils.svrg import SVRG_k,SVRG_Snapshot
import copy

class DatasetSplit(Dataset):
    def __init__(self, dataset, idxs):
        self.dataset = dataset
        self.idxs = list(idxs)

    def __len__(self):
        return len(self.idxs)

    def __getitem__(self, item):
        image, label = self.dataset[self.idxs[item]]
        return image, label


class LocalUpdate(object):
    def __init__(self, args, dataset=None, idxs=None):
        self.args = args
        self.loss_func = nn.CrossEntropyLoss()
        self.selected_clients = []
        self.ldr_train = DataLoader(DatasetSplit(dataset, idxs), batch_size=self.args.local_bs, shuffle=True)

    def train(self, net, avg_q):
        net.train()
        # train and update
        optimizer = SVRG_k(net.parameters(), lr=self.args.lr)
        optimizer.set_u(avg_q)

        net0 = copy.deepcopy(net)
        net0.train()
        optim0 = SVRG_Snapshot(net0.parameters())

        epoch_loss = []
        for iter in range(self.args.local_ep):
            batch_loss = []
            for batch_idx, (images, labels) in enumerate(self.ldr_train):
                images, labels = images.to(self.args.device), labels.to(self.args.device)

                net0.zero_grad()
                log_probs_0=net0(images)
                loss0=self.loss_func(log_probs_0, labels)
                loss0.backward()
                param_group=optim0.get_param_groups(1)

                net.zero_grad()
                log_probs = net(images)
                loss = self.loss_func(log_probs, labels)
                loss.backward()
                optimizer.step(param_group)
                if self.args.verbose and batch_idx % 10 == 0:
                    print('Update Epoch: {} [{}/{} ({:.0f}%)]\tLoss: {:.6f}'.format(
                        iter, batch_idx * len(images), len(self.ldr_train.dataset),
                               100. * batch_idx / len(self.ldr_train), loss.item()))
                batch_loss.append(loss.item())
            epoch_loss.append(sum(batch_loss)/len(batch_loss))
        return net.state_dict(), sum(epoch_loss) / len(epoch_loss)

    def batch_grad(self, net):
        net.train()
        optimizer = SVRG_Snapshot(net.parameters())
        net.zero_grad()
        for batch_idx, (images, labels) in enumerate(self.ldr_train):
            images, labels = images.to(self.args.device), labels.to(self.args.device)
            log_probs = net(images)
            loss = self.loss_func(log_probs, labels)
            loss.backward()
        return optimizer.get_param_groups(batch_idx+1)



==> minhui_draft/FedetatedBilevelLinearSpeedup-4/models/Update.py <==
#!/usr/bin/env python
# -*- coding: utf-8 -*-
# Python version: 3.6

import torch
from torch import nn, autograd
from torch.utils.data import DataLoader, Dataset
import numpy as np
import random
from sklearn import metrics


class DatasetSplit(Dataset):
    def __init__(self, dataset, idxs):
        self.dataset = dataset
        self.idxs = list(idxs)

    def __len__(self):
        return len(self.idxs)

    def __getitem__(self, item):
        image, label = self.dataset[self.idxs[item]]
        return image, label


class LocalUpdate(object):
    def __init__(self, args, dataset=None, idxs=None):
        self.args = args
        self.loss_func = nn.CrossEntropyLoss()
        self.selected_clients = []
        self.ldr_train = DataLoader(DatasetSplit(dataset, idxs), batch_size=self.args.local_bs, shuffle=True)

    def train(self, net):
        net.train()
        # train and update
        optimizer = torch.optim.SGD(net.parameters(), lr=self.args.lr, momentum=self.args.momentum)

        epoch_loss = []
        for iter in range(self.args.local_ep):
            batch_loss = []
            for batch_idx, (images, labels) in enumerate(self.ldr_train):
                images, labels = images.to(self.args.device), labels.to(self.args.device)
                net.zero_grad()
                log_probs = net(images)
                loss = self.loss_func(log_probs, labels)
                loss.backward()
                optimizer.step()
                if self.args.verbose and batch_idx % 10 == 0:
                    print('Update Epoch: {} [{}/{} ({:.0f}%)]\tLoss: {:.6f}'.format(
                        iter, batch_idx * len(images), len(self.ldr_train.dataset),
                               100. * batch_idx / len(self.ldr_train), loss.item()))
                batch_loss.append(loss.item())
            epoch_loss.append(sum(batch_loss)/len(batch_loss))
        return net.state_dict(), sum(epoch_loss) / len(epoch_loss)



==> minhui_draft/FedetatedBilevelLinearSpeedup-4/models/__init__.py <==
#!/usr/bin/env python
# -*- coding: utf-8 -*-
# @python: 3.6



==> minhui_draft/FedetatedBilevelLinearSpeedup-4/reproduce/algcomparison.py <==
import matplotlib.pyplot as plt
import yaml
import numpy as np

file_list = [
    "output/noniid_fedphe_ysgdb64_new.yaml",
    "output/noniid_fedphe_ysgdb480_normal_llr08.yaml",
    #"output/noniid_fedihgp_ysgdb64_new.yaml",
    "output/noniid_fedihgp_ysgdb64_new_2.yaml",
    "output/noniid_fedphe_ysvrgb64_new.yaml",
    "output/noniid_fedihgp_ysvrgb64_new.yaml",
    
]

name_list = [
    r"$\mathrm{PHE} + \mathrm{FedAvg}$",
    r"$\mathrm{PHE} + \mathrm{Minibatch SGD}$",
    #r"$\mathrm{IHGP} + \mathrm{FedAvg}$",
    r"$\mathrm{IHGP} + \mathrm{FedAvg}$",
    r"$\mathrm{PHE} + \mathrm{FedSVRG}$",
    r"$\mathrm{IHGP} + \mathrm{FedSVRG}$",
]

def smooth(scalars, weight) :  # Weight between 0 and 1
    last = scalars[0]  # First value in the plot (first timestep)
    smoothed = list()
    for point in scalars:
        smoothed_val = last * weight + (1 - weight) * point  # Calculate smoothed value
        smoothed.append(smoothed_val)                        # Save it
        last = smoothed_val                                  # Anchor the last smoothed value

    return smoothed
    
dict_list = []
for file in file_list:
    f = open(file, mode='r')
    d = yaml.load(f, Loader=yaml.FullLoader)
    dict_list.append(d)

plt.cla()
for name, result in zip(name_list, dict_list):
    index = list(map(lambda i: i> 4000, result["round"])).index(True)
    print(index)
    print(result.keys())
    plt.plot(result["round"][:index],smooth(result["test_acc"][:index],0),linewidth=2)
plt.legend(name_list,fontsize=16)
plt.xticks([0,1000,2000,3000,4000], fontsize=16)
plt.yticks(fontsize=16)
plt.ylim((80,95))
plt.grid('--')
plt.xlabel('round', fontsize=15)
plt.ylabel('test accu', fontsize=15)

plt.savefig('hr_optim_round.png')


plt.cla()
for name, result in zip(name_list, dict_list):
    index = list(map(lambda i: i> 4000, result["round"])).index(True)
    print(index)
    print(result.keys())
    plt.plot(result["round"][:index],smooth(result["train_loss"][:index],0),linewidth=2)
plt.legend(name_list,fontsize=16)
plt.xticks([0,1000,2000,3000,4000], fontsize=16)
plt.yticks(fontsize=16)
plt.ylim((0.3,1))
plt.grid('--')
plt.xlabel('round', fontsize=15)
plt.ylabel('loss', fontsize=15)

plt.savefig('hr_loss_round.png')

plt.cla()
for name, result in zip(name_list, dict_list):
    plt.plot(smooth(result["test_acc"],0),linewidth=2)
plt.legend(name_list,fontsize=16)
plt.xticks(fontsize=16)
plt.yticks(fontsize=16)
plt.ylim((80,95))
plt.grid('--')
plt.xlabel('epoch', fontsize=15)
plt.ylabel('test accu', fontsize=15)

plt.savefig('hr_optim_epoch.png')


plt.cla()
for name, result in zip(name_list, dict_list):
    plt.plot(smooth(result["train_loss"],0),linewidth=2)
plt.legend(name_list,fontsize=16)
plt.xticks(fontsize=16)
plt.yticks(fontsize=16)
plt.ylim((0.3,1))
plt.grid('--')
plt.xlabel('epoch', fontsize=15)
plt.ylabel('loss', fontsize=15)

plt.savefig('hr_loss_epoch.png')


==> minhui_draft/FedetatedBilevelLinearSpeedup-4/reproduce/algcomparison.sh <==
# phe + minibatchsgd 
python3 main_hr.py --hlr 0.01 --lr 0.08 \
--output output/noniid_fedphe_ysgdb480_llr08 --epoch 500 --round 10000000 \
--local_bs 480 --optim sgd 

# phe + fedavg 
python3 main_hr.py --hlr 0.01 --lr 0.01 \
--output output/noniid_fedphe_ysgdb64 --epoch 500 --round 10000000 \
--local_bs 64 --optim sgd

# phe + fedsvrg 
python3 main_hr.py --hlr 0.01 --lr 0.01 \
--output output/noniid_fedphe_ysvrgb64 --epoch 500 --round 10000000 \
--local_bs 64

# ihgp + fedavg
python3 main_hr.py --hlr 0.01 --lr 0.01 \
--output output/noniid_fedihgp_ysgdb64 --epoch 500 --round 10000000 \
--local_bs 64 --optim sgd --outloop ihgp

# ihgp + fedsvrg 
python3 main_hr.py --hlr 0.01 --lr 0.01 \
--output output/noniid_fedihgp_ysvrgb64_test --epoch 500 --round 10000000 \
--local_bs 64 -outloop ihgp


==> minhui_draft/FedetatedBilevelLinearSpeedup-4/reproduce/client_percentage.py <==
import matplotlib.pyplot as plt
import yaml
import numpy as np

file_list = [
    #"output/tau_1_noniid_fednestsgd.yaml",
    "output/noniid_fedphe_ysgdb480_llr08_dig2_u100_frac01_2.yaml",
    "output/noniid_fedphe_ysgdb480_llr08_dig2_u100_frac03.yaml",
    "output/noniid_fedphe_ysgdb480_llr08_dig2_u100_frac05.yaml",
    #"results/HR/optim/noniid_sgd_1.yaml",

    #"results/HR/tau/iid_1_1.yaml",
    #"results/HR/optim/iid_sgd_1.yaml",

]

name_list = [
    #r"$\mathrm{FedNest}_\mathrm{SGD}$",
    r"$10\%\ clients $",
    r"$30\%\ clients $",
    r"$50\%\ clients $",
    #r"$\mathrm{FedNest}_\mathrm{SGD}$, non-iid",
    #r"$\mathrm{FedNest}$, iid",
    #r"$\mathrm{FedNest}_\mathrm{SGD}$, iid",
]

def smooth(scalars, weight) :  # Weight between 0 and 1
    last = scalars[0]  # First value in the plot (first timestep)
    smoothed = list()
    for point in scalars:
        smoothed_val = last * weight + (1 - weight) * point  # Calculate smoothed value
        smoothed.append(smoothed_val)                        # Save it
        last = smoothed_val                                  # Anchor the last smoothed value

    return smoothed
    
dict_list = []
for file in file_list:
    f = open(file, mode='r')
    d = yaml.load(f, Loader=yaml.FullLoader)
    dict_list.append(d)

plt.cla()
for name, result in zip(name_list, dict_list):
    index = list(map(lambda i: i> 4000, result["round"])).index(True)
    print(index)
    print(result.keys())
    plt.plot(result["round"][:index],smooth(result["test_acc"][:index],0),linewidth=2)
plt.legend(name_list,fontsize=16)
plt.xticks([0,1000,2000,3000,4000], fontsize=16)
plt.yticks(fontsize=16)
plt.ylim((80,95))
plt.grid('--')
plt.xlabel('round', fontsize=15)
plt.ylabel('test accu', fontsize=15)


plt.savefig('hr_optim_round_percentage.png')

plt.cla()
for name, result in zip(name_list, dict_list):
    plt.plot(smooth(result["test_acc"],0),linewidth=2)
plt.legend(name_list,fontsize=16)
plt.xticks(fontsize=16)
plt.yticks(fontsize=16)
plt.ylim((80,95))
plt.grid('--')
plt.xlabel('epoch', fontsize=15)
plt.ylabel('test accu', fontsize=15)

plt.savefig('hr_optim_epoch_percentage.png')


plt.cla()
for name, result in zip(name_list, dict_list):
    plt.plot(smooth(result["train_loss"],0),linewidth=2)
plt.legend(name_list,fontsize=16)
plt.xticks(fontsize=16)
plt.yticks(fontsize=16)
plt.ylim((0.3, 1))
plt.grid('--')
plt.xlabel('epoch', fontsize=15)
plt.ylabel('loss', fontsize=15)

plt.savefig('hr_loss_percentage.png')





==> minhui_draft/FedetatedBilevelLinearSpeedup-4/reproduce/heterogeneity.py <==
import matplotlib.pyplot as plt
import yaml
import numpy as np

file_list = [
    #"output/tau_1_noniid_fednestsgd.yaml",
    "output/noniid_fedphe_ysgdb480_llr05_dig1.yaml",
    "output/noniid_fedphe_ysgdb480_llr08_dig2.yaml",
    "output/noniid_fedphe_ysgdb480_llr08_dig5.yaml",
    "output/noniid_fedphe_ysgdb480_llr08_dig10.yaml",
    #"results/HR/optim/noniid_sgd_1.yaml",

    #"results/HR/tau/iid_1_1.yaml",
    #"results/HR/optim/iid_sgd_1.yaml",

]

name_list = [
    #r"$\mathrm{FedNest}_\mathrm{SGD}$",
    r"$1\ digit $",
    r"$2\ digits $",
    r"$5\ digits $",
    r"$10\ digits $",
    #r"$\mathrm{FedNest}_\mathrm{SGD}$, non-iid",
    #r"$\mathrm{FedNest}$, iid",
    #r"$\mathrm{FedNest}_\mathrm{SGD}$, iid",
]

def smooth(scalars, weight) :  # Weight between 0 and 1
    last = scalars[0]  # First value in the plot (first timestep)
    smoothed = list()
    for point in scalars:
        smoothed_val = last * weight + (1 - weight) * point  # Calculate smoothed value
        smoothed.append(smoothed_val)                        # Save it
        last = smoothed_val                                  # Anchor the last smoothed value

    return smoothed
    
dict_list = []
for file in file_list:
    f = open(file, mode='r')
    d = yaml.load(f, Loader=yaml.FullLoader)
    dict_list.append(d)

plt.cla()
for name, result in zip(name_list, dict_list):
    index = list(map(lambda i: i> 4000, result["round"])).index(True)
    print(index)
    print(result.keys())
    plt.plot(result["round"][:index],smooth(result["test_acc"][:index],0),linewidth=2)
plt.legend(name_list,fontsize=16)
plt.xticks([0,1000,2000,3000,4000], fontsize=16)
plt.yticks(fontsize=16)
plt.ylim((60,100))
plt.grid('--')
plt.xlabel('round', fontsize=15)
plt.ylabel('test accu', fontsize=15)

plt.savefig('hr_optim_round_hetero.png')

plt.cla()
for name, result in zip(name_list, dict_list):
    plt.plot(smooth(result["test_acc"],0),linewidth=2)
plt.legend(name_list,fontsize=16)
plt.xticks(fontsize=16)
plt.yticks(fontsize=16)
plt.ylim((60,100))
plt.grid('--')
plt.xlabel('epoch', fontsize=15)
plt.ylabel('test accu', fontsize=15)

plt.savefig('hr_optim_epoch_hetero.png')


plt.cla()
for name, result in zip(name_list, dict_list):
    plt.plot(smooth(result["train_loss"],0),linewidth=2)
plt.legend(name_list,fontsize=16)
plt.xticks(fontsize=16)
plt.yticks(fontsize=16)
plt.ylim((0,3))
plt.grid('--')
plt.xlabel('epoch', fontsize=15)
plt.ylabel('loss', fontsize=15)

plt.savefig('hr_loss_hetero.png')




==> minhui_draft/FedetatedBilevelLinearSpeedup-4/reproduce/num_user.py <==
import matplotlib.pyplot as plt
import yaml
import numpy as np

file_list = [
    #"output/tau_1_noniid_fednestsgd.yaml",
    #"output/noniid_fedphe_ysgdb480_llr08_dig2_u10.yaml",
    "output/noniid_fedphe_ysgdb480_llr08_dig2_u50.yaml",
    "output/noniid_fedphe_ysgdb480_llr08_dig2_u100.yaml",
    "output/noniid_fedphe_ysgdb480_llr08_dig2_u500.yaml",
    #"results/HR/optim/noniid_sgd_1.yaml",

    #"results/HR/tau/iid_1_1.yaml",
    #"results/HR/optim/iid_sgd_1.yaml",

]

name_list = [
    #r"$\mathrm{FedNest}_\mathrm{SGD}$",
    #r"$10 clients $",
    r"$50\ clients $",
    r"$100\ clients $",
    r"$500\ clients $",
    #r"$\mathrm{FedNest}_\mathrm{SGD}$, non-iid",
    #r"$\mathrm{FedNest}$, iid",
    #r"$\mathrm{FedNest}_\mathrm{SGD}$, iid",
]

def smooth(scalars, weight) :  # Weight between 0 and 1
    last = scalars[0]  # First value in the plot (first timestep)
    smoothed = list()
    for point in scalars:
        smoothed_val = last * weight + (1 - weight) * point  # Calculate smoothed value
        smoothed.append(smoothed_val)                        # Save it
        last = smoothed_val                                  # Anchor the last smoothed value

    return smoothed
    
dict_list = []
for file in file_list:
    f = open(file, mode='r')
    d = yaml.load(f, Loader=yaml.FullLoader)
    dict_list.append(d)

plt.cla()
for name, result in zip(name_list, dict_list):
    index = list(map(lambda i: i> 4000, result["round"])).index(True)
    print(index)
    print(result.keys())
    plt.plot(result["round"][:index],smooth(result["test_acc"][:index],0),linewidth=2)
plt.legend(name_list,fontsize=16)
plt.xticks([0,1000,2000,3000,4000], fontsize=16)
plt.yticks(fontsize=16)
plt.ylim((60,100))
plt.grid('--')
plt.xlabel('round', fontsize=15)
plt.ylabel('test accu', fontsize=15)

plt.savefig('hr_optim_round_numclients.png')

plt.cla()
for name, result in zip(name_list, dict_list):
    plt.plot(smooth(result["test_acc"],0),linewidth=2)
plt.legend(name_list,fontsize=16)
plt.xticks(fontsize=16)
plt.yticks(fontsize=16)
plt.ylim((60,100))
plt.grid('--')
plt.xlabel('epoch', fontsize=15)
plt.ylabel('test accu', fontsize=15)

plt.savefig('hr_optim_epoch_numclients.png')


plt.cla()
for name, result in zip(name_list, dict_list):
    plt.plot(smooth(result["train_loss"],0),linewidth=2)
plt.legend(name_list,fontsize=16)
plt.xticks(fontsize=16)
plt.yticks(fontsize=16)
plt.ylim((0,3))
plt.grid('--')
plt.xlabel('epoch', fontsize=15)
plt.ylabel('loss', fontsize=15)

plt.savefig('hr_loss_numclients.png')





==> minhui_draft/FedetatedBilevelLinearSpeedup-4/utils/Fed.py <==
#!/usr/bin/env python
# -*- coding: utf-8 -*-
# Python version: 3.6

import copy
from numpy import dtype
import torch
from torch import nn


def FedAvg(w):
    w_avg = copy.deepcopy(w[0])
    for k in w_avg.keys():
        for i in range(1, len(w)):
            w_avg[k] += w[i][k]
        w_avg[k] = torch.div(w_avg[k], len(w))
    return w_avg

def FedAvgP(w,args):
    w_avg = torch.zeros(w[0].shape[0], dtype=w[0].dtype, device=args.device)
    for k in w:
        w_avg+=k
    w_avg = torch.div(w_avg, len(w)).detach()
    return w_avg

def FedAvgGradient(grads_list):
    num_client=float(len(grads_list))

    for p0 in grads_list[0][0]['params']:
        p0.grad=torch.div(p0.grad,num_client)
    for i in range(1,len(grads_list)):
        for p0,para in zip(grads_list[0][0]['params'],grads_list[i][0]['params']):
            p0.grad=p0.grad+torch.div(para.grad,num_client)
    # for p0 in grads_list[0][0]['params']:
    #     print(p0.grad)     
    return grads_list[0]


==> minhui_draft/FedetatedBilevelLinearSpeedup-4/utils/__init__.py <==
#!/usr/bin/env python
# -*- coding: utf-8 -*-
# @python: 3.6



==> minhui_draft/FedetatedBilevelLinearSpeedup-4/utils/dataset.py <==
from torchvision import datasets, transforms
from utils.sampling import mnist_iid, mnist_noniid, cifar_iid
def load_data(args):
    # load dataset and split users
    if args.dataset == 'mnist':
        trans_mnist = transforms.Compose(
            [transforms.ToTensor(), transforms.Normalize((0.1307,), (0.3081,))])
        dataset_train = datasets.MNIST(
            '../data/mnist/', train=True, download=True, transform=trans_mnist)
        dataset_test = datasets.MNIST(
            '../data/mnist/', train=False, download=True, transform=trans_mnist)
        # sample users
        if args.iid:
            dict_users, dataset_train_real = mnist_iid(dataset_train, args.num_users)
        else:
            dict_users, dataset_train_real = mnist_noniid(dataset_train, args.num_users)
    elif args.dataset == 'cifar':
        trans_cifar = transforms.Compose(
            [transforms.ToTensor(), transforms.Normalize((0.5, 0.5, 0.5), (0.5, 0.5, 0.5))])
        dataset_train = datasets.CIFAR10(
            '../data/cifar', train=True, download=True, transform=trans_cifar)
        dataset_test = datasets.CIFAR10(
            '../data/cifar', train=False, download=True, transform=trans_cifar)
        if args.iid:
            dict_users, dataset_train_real = cifar_iid(dataset_train, args.num_users)
        else:
            exit('Error: only consider IID setting in CIFAR10')
    else:
        exit('Error: unrecognized dataset')
    img_size = dataset_train[0][0].shape
    return  dataset_train, dataset_test, dict_users, img_size, dataset_train_real

==> minhui_draft/FedetatedBilevelLinearSpeedup-4/utils/dataset_normal.py <==
import torch
from torchvision import datasets, transforms
from utils.sampling import mnist_iid, mnist_iid_normal, mnist_noniid, cifar_iid, mnist_noniid_normal, mnist_noniid_normal_digits, minmax_dataset, fmnist_iid_normal, fmnist_noniid_normal
import numpy as np
import random
def load_data(args):
    # load dataset and split users
    if args.dataset == 'mnist':
        trans_mnist = transforms.Compose(
            [transforms.ToTensor(), transforms.Normalize((0.1307,), (0.3081,))])
        dataset_train = datasets.MNIST(
            '../data/mnist/', train=True, download=True, transform=trans_mnist)
        dataset_test = datasets.MNIST(
            '../data/mnist/', train=False, download=True, transform=trans_mnist)
        # sample users
        if args.iid:
            dict_users, dataset_train_real = mnist_iid_normal(dataset_train, args.num_users)
        else:
            dict_users, dataset_train_real = mnist_noniid_normal(dataset_train, args.num_users)
    elif args.dataset == 'cifar':
        trans_cifar = transforms.Compose(
            [transforms.ToTensor(), transforms.Normalize((0.5, 0.5, 0.5), (0.5, 0.5, 0.5))])
        dataset_train = datasets.CIFAR10(
            '../data/cifar', train=True, download=True, transform=trans_cifar)
        dataset_test = datasets.CIFAR10(
            '../data/cifar', train=False, download=True, transform=trans_cifar)
        if args.iid:
            dict_users, dataset_train_real = cifar_iid(dataset_train, args.num_users)
        else:
            exit('Error: only consider IID setting in CIFAR10')
    elif args.dataset == 'minmax_synthetic':
        dataset_train, dataset_test, dict_users, img_size, dataset_train_real = minmax_dataset(args)
    elif args.dataset == 'fmnist':
        trans_mnist = transforms.Compose(
            [transforms.ToTensor(), transforms.Normalize((0.3476,), (0.3568,))])
        dataset_train = datasets.FashionMNIST("../data/fmnist/",train = True, transform=trans_mnist)
        dataset_test = datasets.FashionMNIST("../data/fmnist", train = False, transform=trans_mnist)
        labels_train = dataset_train.targets.numpy()
        labels_test = dataset_test.targets.numpy()
        train_index = np.any([labels_train == 4, labels_train == 6, labels_train == 0], axis=0)
        test_index = np.any([labels_test == 4, labels_test == 6, labels_test == 0], axis=0)
        dataset_train.data, dataset_train.targets = dataset_train.data[train_index].float()/255., dataset_train.targets[train_index]
        dataset_test.data, dataset_test.targets = dataset_test.data[test_index].float()/255., dataset_test.targets[test_index]
        
        train_index=list(range(dataset_train.data.shape[0]))
        random.shuffle(train_index)

        dataset_train.data, dataset_train.targets = dataset_train.data[train_index].float()/255., dataset_train.targets[train_index]
        #print(torch.mean(dataset_train.data.float().view(-1)), torch.std(dataset_train.data.float().view(-1)))
        #dataset_train.data = dataset_train.data.view(18000,1,28,28)
        #dataset_test.data = dataset_test.data.view(3000,1,28,28)
        labels_train = dataset_train.targets.numpy()
        labels_test = dataset_test.targets.numpy()
        print(labels_train)
        for i in range(labels_train.shape[0]):
            if labels_train[i]==4:
                labels_train[i]=1
            elif labels_train[i]==6:
                labels_train[i]=2
        for i in range(labels_test.shape[0]):
            if labels_test[i]==4:
                labels_test[i]=1
            elif labels_test[i]==6:
                labels_test[i]=2
        if args.iid:
            dict_users, dataset_train_real = fmnist_iid_normal(dataset_train, args.num_users)
        else:
            dict_users, dataset_train_real = fmnist_noniid_normal(dataset_train, args.num_users)
    else:
        exit('Error: unrecognized dataset')
    img_size = dataset_train[0][0].shape
    return  dataset_train, dataset_test, dict_users, img_size, dataset_train_real




==> minhui_draft/FedetatedBilevelLinearSpeedup-4/utils/my_logging.py <==
import yaml

class Logger():
    def __init__(self, filename) -> None:
        self.filename=filename
        self.logs={"clients": [], "train_loss": [],
            "test_loss": [], "test_acc": [], "train_acc": [], "round": []}
        self.counter=0
    def logging(self,client_idx, acc_test, acc_train, loss_test, loss_train, round):
        self.logs["clients"].append(client_idx.tolist())

        self.logs['test_acc'].append(acc_test.item())
        self.logs["train_acc"].append(acc_train.item())
        self.logs["test_loss"].append(loss_test)
        self.logs["train_loss"].append(loss_train)
        self.logs["round"].append(round)
        self.counter+=1
    def save(self):
        #if self.counter%100==0:
        f = open(self.filename, mode="w+")
        yaml.dump(self.logs, f)
        f.close()

==> minhui_draft/FedetatedBilevelLinearSpeedup-4/utils/options.py <==
#!/usr/bin/env python
# -*- coding: utf-8 -*-
# Python version: 3.6

import argparse
import torch

def args_parser():
    parser = argparse.ArgumentParser()
    # federated arguments
    parser.add_argument('--epochs', type=int, default=100, help="rounds of training")
    parser.add_argument('--round', type=int, default=0, help="rounds of communication")
    parser.add_argument('--num_users', type=int, default=100, help="number of users: K")
    parser.add_argument('--frac', type=float, default=0.1, help="the fraction of clients: C")
    parser.add_argument('--local_ep', type=int, default=1, help="the number of local epochs: E")
    parser.add_argument('--local_bs', type=int, default=10, help="local batch size: B")
    parser.add_argument('--bs', type=int, default=128, help="test batch size")
    parser.add_argument('--lr', type=float, default=0.003, help="learning rate")
    parser.add_argument('--momentum', type=float, default=0, help="SGD momentum (default: 0.5)")
    parser.add_argument('--split', type=str, default='user', help="train-test split type, user or sample")

    # bilevel arguments
    parser.add_argument('--neumann', type=int, default=5, help="The iteration of nuemann series")
    parser.add_argument('--inner_ep', type=int, default=5, help="the number of hyper local epochs: H_E")
    parser.add_argument('--outer_tau', type=int, default=1, help="the number of hyper local epochs: H_E")
    parser.add_argument('--hlr', type=float, default=0.01, help="learning rate")
    parser.add_argument('--hvp_method', type=str, default='global_batch', help='hvp method')
    parser.add_argument('--no_blo', action='store_true', help='whether blo or not')
    parser.add_argument('--outloop', type=str, default='phe', help='whether use ihgp')

    # Minmax arguments
    parser.add_argument('--minmax_s', type=int, default=5, help="The heterogenity of synthetic dataset")
    
    # model arguments
    parser.add_argument('--model', type=str, default='mlp', help='model name')
    parser.add_argument('--kernel_num', type=int, default=9, help='number of each kind of kernel')
    parser.add_argument('--kernel_sizes', type=str, default='3,4,5',
                        help='comma-separated kernel size to use for convolution')
    parser.add_argument('--norm', type=str, default='batch_norm', help="batch_norm, layer_norm, or None")
    parser.add_argument('--num_filters', type=int, default=32, help="number of filters for conv nets")
    parser.add_argument('--max_pool', type=str, default='True',
                        help="Whether use max pooling rather than strided convolutions")
    parser.add_argument('--optim', type=str, default='svrg', help='optimizer name')

    # other arguments
    parser.add_argument('--dataset', type=str, default='mnist', help="name of dataset")
    parser.add_argument('--iid', action='store_true', help='whether i.i.d or not')
    parser.add_argument('--num_classes', type=int, default=10, help="number of classes")
    parser.add_argument('--num_channels', type=int, default=1, help="number of channels of imges")
    parser.add_argument('--gpu', type=int, default=0, help="GPU ID, -1 for CPU")
    parser.add_argument('--stopping_rounds', type=int, default=10, help='rounds of early stopping')
    parser.add_argument('--verbose', action='store_true', help='verbose print')
    parser.add_argument('--seed', type=int, default=1, help='random seed (default: 1)')
    parser.add_argument('--all_clients', action='store_true', help='aggregation over all clients')
    parser.add_argument('--output', type=str, default=None, help="output path")
    args = parser.parse_args()
    args.device = torch.device('cuda:{}'.format(
        args.gpu) if torch.cuda.is_available() and args.gpu != -1 else 'cpu')

    return args


==> minhui_draft/FedetatedBilevelLinearSpeedup-4/utils/sampling.py <==
#!/usr/bin/env python
# -*- coding: utf-8 -*-
# Python version: 3.6


from math import ceil
import numpy as np
from torchvision import datasets, transforms
import torch

def mnist_iid_normal(dataset, num_users):
    """
    Sample I.I.D. client data from MNIST dataset
    :param dataset:
    :param num_users:
    :return: dict of image index
    """
    num_items = int(len(dataset)/num_users)
    dict_users, all_idxs = {}, [i for i in range(len(dataset))]
    for i in range(num_users):
        train_index = np.random.choice(all_idxs, num_items, replace=False)
        
        all_idxs = list(set(all_idxs) - set(train_index))
        #print(train_index.shape, len(all_idxs))
        #train_index= list(train_index)
        val_index = np.random.choice(train_index, ceil(train_index.shape[0]*0.5), replace=False)
        train_index = np.array(list(set(train_index) - set(val_index)))

        #print(train_index.shape,val_index.shape)
        dict_users[i] = train_index
        dict_users[-i-1] = val_index
        
    return dict_users, dataset


def mnist_iid(dataset, num_users):
    """
    Sample I.I.D. client data from MNIST dataset
    :param dataset:
    :param num_users:
    :return: dict of image index
    """
    trans_mnist = transforms.Compose(
            [transforms.ToTensor(), transforms.Normalize((0.1307,), (0.3081,))])
    dataset_real = datasets.MNIST(
            '../data/mnist/', train=True, download=True, transform=trans_mnist)

    dict_users = {i: np.array([], dtype='int64') for i in range((-num_users-1),num_users)}

    labels = dataset.targets.numpy()

    # Imbalance
    mu=0.01**(1/9)
    probability=[mu**i for i in range(0,10)]
    #print(probability)
    all_idxs = []
    for i in range(10):
        num_sample=min(ceil(labels.shape[0]/10*probability[i]),6000)
        print(num_sample,len(np.where(labels==i)[0][:num_sample]))
        all_idxs.extend(np.where(labels==i)[0][:num_sample])
    print(len(all_idxs))
    for i in range(10):
        labels_new = labels[all_idxs]
        print(np.where(labels_new==i)[0].shape,np.where(labels==i)[0])
    dataset_real.data = dataset_real.data[all_idxs]
    dataset_real.targets = dataset_real.targets[all_idxs]
    # train-val split, for i client : train = dict_user[i], val = dict_user[-i-1]
    num_items = int(len(all_idxs)/num_users)
    dict_users = {}
    for i in range(num_users):
        train_index = np.random.choice(all_idxs, num_items, replace=False)
        
        all_idxs = list(set(all_idxs) - set(train_index))
        #print(train_index.shape, len(all_idxs))
        #train_index= list(train_index)
        val_index = np.random.choice(train_index, ceil(train_index.shape[0]*0.5), replace=False)
        train_index = np.array(list(set(train_index) - set(val_index)))

        #print(train_index.shape,val_index.shape)
        dict_users[i] = train_index
        dict_users[-i-1] = val_index
        
    return dict_users, dataset_real


def mnist_noniid_normal_digits(dataset, num_users, num_digits=1):
    """
    Sample non-I.I.D client data from MNIST dataset
    :param dataset:
    :param num_users:
    :return:
    """

    #dict_users = {i: np.array([], dtype='int64') for i in range((-num_users-1),num_users)}

    labels = dataset.targets.numpy()

    num_shards, num_imgs = 200, 300
    dict_users = {i: np.array([], dtype='int64') for i in range((-num_users-1),num_users)}
    dict_digit = {i: [] for i in range(10)} 
    idxs = np.arange(num_shards*num_imgs)

    # sort labels
    idxs_labels = np.vstack((idxs, labels))

    for i in range(10):
        dict_digit[i] = idxs_labels[0][idxs_labels[1] == i]

    # divide and assign
    for i in range(num_users):

        digit_set = set(np.random.choice(10, num_digits, replace=False))
        digit_idx = []
        for d in digit_set:
            digit_idx.extend(dict_digit[d])
        
        train_index = np.random.choice(digit_idx, 600, replace=False)

        #print(labels[train_index])

        # print(len(train_index))
        #train_index= list(train_index)
        train_index=np.array(train_index)
        val_index = np.random.choice(train_index, ceil(train_index.shape[0]*0.2), replace=False)
        train_index = np.array(list(set(train_index) - set(val_index)))

        dict_users[i] = train_index
        dict_users[-i-1] = val_index


    return dict_users, dataset


def mnist_noniid_normal(dataset, num_users):
    """
    Sample non-I.I.D client data from MNIST dataset
    :param dataset:
    :param num_users:
    :return:
    """

    #dict_users = {i: np.array([], dtype='int64') for i in range((-num_users-1),num_users)}

    labels = dataset.targets.numpy()

    num_shards, num_imgs = 200, 300
    idx_shard = [i for i in range(num_shards)]
    dict_users = {i: np.array([], dtype='int64') for i in range((-num_users-1),num_users)}
    idxs = np.arange(num_shards*num_imgs)

    # sort labels
    idxs_labels = np.vstack((idxs, labels))
    #print(idxs_labels[:, :10000])
    idxs_labels = idxs_labels[:,idxs_labels[1,:].argsort()]
    #print(idxs_labels[:, 5900:5930])
    idxs = idxs_labels[0,:]

    #print(idxs_labels.shape, idxs_labels)
    
    # divide and assign
    for i in range(num_users):
        rand_set = set(np.random.choice(idx_shard, 2, replace=False))
        idx_shard = list(set(idx_shard) - rand_set)

        train_index = []
        for rand in rand_set:
            train_index.extend(idxs[rand*num_imgs:(rand+1)*num_imgs])

        # print(len(train_index))
        #train_index= list(train_index)
        train_index=np.array(train_index)
        val_index = np.random.choice(train_index, ceil(train_index.shape[0]*0.2), replace=False)
        train_index = np.array(list(set(train_index) - set(val_index)))

        dict_users[i] = train_index
        dict_users[-i-1] = val_index


    return dict_users, dataset
    # num_shards, num_imgs = 200, 300
    # idx_shard = [i for i in range(num_shards)]
    # dict_users = {i: np.array([], dtype='int64') for i in range(num_users)}
    # idxs = np.arange(num_shards*num_imgs)
    # labels = dataset.targets.numpy()

    # # sort labels
    # idxs_labels = np.vstack((idxs, labels))
    # idxs_labels = idxs_labels[:,idxs_labels[1,:].argsort()]
    # idxs = idxs_labels[0,:]

    # # divide and assign
    # for i in range(num_users):
    #     rand_set = set(np.random.choice(idx_shard, 2, replace=False))
    #     idx_shard = list(set(idx_shard) - rand_set)
    #     for rand in rand_set:
    #         dict_users[i] = np.concatenate((dict_users[i], idxs[rand*num_imgs:(rand+1)*num_imgs]), axis=0)
    #     #print(labels[dict_users[i]])
    # return dict_users

def mnist_noniid(dataset, num_users):
    """
    Sample non-I.I.D client data from MNIST dataset
    :param dataset:
    :param num_users:
    :return:
    """
    trans_mnist = transforms.Compose(
            [transforms.ToTensor(), transforms.Normalize((0.1307,), (0.3081,))])
    dataset_real = datasets.MNIST(
            '../data/mnist/', train=True, download=True, transform=trans_mnist)

    dict_users = {i: np.array([], dtype='int64') for i in range((-num_users-1),num_users)}

    labels = dataset.targets.numpy()

    # Imbalance
    mu=0.01**(1/9)
    probability=[mu**i for i in range(0,10)]
    #print(probability)
    all_idxs = []
    for i in range(10):
        num_sample=min(ceil(labels.shape[0]/10*probability[i]),6000)
        #print(num_sample,len(np.where(labels==i)[0][:num_sample]))
        all_idxs.extend(np.where(labels==i)[0][:num_sample])
    #print(len(all_idxs))
    for i in range(10):
        labels_new = labels[all_idxs]
        # print(np.where(labels_new==i)[0].shape,np.where(labels==i)[0])
    dataset_real.data = dataset_real.data[all_idxs]
    dataset_real.targets = dataset_real.targets[all_idxs]

    num_shards, num_imgs = 200, int(len(all_idxs)/200)
    idx_shard = [i for i in range(num_shards)]
    dict_users = {i: np.array([], dtype='int64') for i in range((-num_users-1),num_users)}

    idxs_labels = np.vstack((all_idxs,labels[all_idxs]))
    idxs_labels = idxs_labels[:,idxs_labels[1,:].argsort()]
    # print(idxs_labels.shape, idxs_labels)
    idxs = idxs_labels[0,:]
    # divide and assign
    for i in range(num_users):
        rand_set = set(np.random.choice(idx_shard, 2, replace=False))
        idx_shard = list(set(idx_shard) - rand_set)

        train_index = []
        for rand in rand_set:
            train_index.extend(idxs[rand*num_imgs:(rand+1)*num_imgs])

        # print(len(train_index),labels[train_index])
        #train_index= list(train_index)
        train_index=np.array(train_index)
        val_index = np.random.choice(train_index, ceil(train_index.shape[0]*0.2), replace=False)
        train_index = np.array(list(set(train_index) - set(val_index)))

        #print(train_index.shape,val_index.shape)
        dict_users[i] = train_index
        dict_users[-i-1] = val_index

    return dict_users, dataset_real

def cifar_iid(dataset, num_users):
    """
    Sample I.I.D. client data from CIFAR10 dataset
    :param dataset:
    :param num_users:
    :return: dict of image index
    """
    num_items = int(len(dataset)/num_users)
    dict_users, all_idxs = {}, [i for i in range(len(dataset))]
    for i in range(num_users):
        dict_users[i] = set(np.random.choice(all_idxs, num_items, replace=False))
        all_idxs = list(set(all_idxs) - dict_users[i])
    return dict_users, dataset_train

def minmax_dataset(args):
    num_users=args.num_users
    base_s= args.minmax_s
    d= args.d
    n=args.n
    
    s_list=[]
    data=[]
    label = []
    #np.random.seed(base_s)
    dict_users = {i: np.array([], dtype='int64') for i in range((-num_users-1),num_users)}
    if args.iid:
        for _ in range(num_users):
            s=base_s
            s_list.append(s)        
    else:
        for _ in range(num_users):
            s = abs(np.random.uniform(0,2*base_s))
            s_list.append(s)

    for i in range(num_users):
        s = s_list[i]

        # b = np.random.normal(0,s**2,n)
        # b = b - np.mean(b)
        # a = np.random.normal(1,s**2,n)
        # a[a<1]=1
        # A = np.diag(a)

        # b = np.zeros(n)
        # A = np.random.normal(0,s**2,(n,d))

        b = np.random.normal(0,s**2,n)
        a = np.random.uniform(0,1.,n)
        A = np.diag(a)

        data.append(A)
        label.extend(b)
        dict_users[i] = list(range(i*n,i*n+n))
        dict_users[-i-1] = list(range(i*n,i*n+n))

    data= np.vstack(data)
    label = np.vstack(label)
    #print(data.shape,label)
    #print(dict_users)
    #print(s_list)
    tensor_data = torch.Tensor(data)
    tensor_label = torch.Tensor(label)
    dataset = torch.utils.data.TensorDataset(tensor_data,tensor_label)
    #print(dataset)
    return dataset,None,dict_users, None, dataset


def fmnist_iid_normal(dataset, num_users):
    """
    Sample I.I.D. client data from Fashion MNIST dataset
    :param dataset:
    :param num_users:
    :return: dict of image index
    """
    
    num_items = int(len(dataset)/num_users)
    dict_users, all_idxs = {}, [i for i in range(len(dataset))]
    for i in range(num_users):
        train_index = np.random.choice(all_idxs, num_items, replace=False)
        
        all_idxs = list(set(all_idxs) - set(train_index))
        #print(train_index.shape, len(all_idxs))
        #train_index= list(train_index)
        #val_index = np.random.choice(train_index, ceil(train_index.shape[0]*0.5), replace=False)
        #train_index = np.array(list(set(train_index) - set(val_index)))
        val_index=train_index
        #print(train_index.shape,val_index.shape)
        dict_users[i] = train_index
        dict_users[-i-1] = val_index
        
    return dict_users, dataset

def fmnist_noniid_normal(dataset, num_users):
    """
    Sample non-I.I.D client data from MNIST dataset
    :param dataset:
    :param num_users:
    :return:
    """

    #dict_users = {i: np.array([], dtype='int64') for i in range((-num_users-1),num_users)}

    
    labels=dataset.targets.numpy()
    num_shards, num_imgs = num_users*2, 18000//(num_users*2)
    idx_shard = [i for i in range(num_shards)]
    dict_users = {i: np.array([], dtype='int64') for i in range((-num_users-1),num_users)}
    idxs = np.arange(num_shards*num_imgs)

    # sort labels
    idxs_labels = np.vstack((idxs, labels))
    idxs_labels = idxs_labels[:,idxs_labels[1,:].argsort()]
    idxs = idxs_labels[0,:]

    for i in range(num_users):
        rand_set = set(np.random.choice(idx_shard, 2, replace=False))
        idx_shard = list(set(idx_shard) - rand_set)

        train_index = []
        for rand in rand_set:
            train_index.extend(idxs[rand*num_imgs:(rand+1)*num_imgs])

        train_index=np.array(train_index)
        #val_index = np.random.choice(train_index, ceil(train_index.shape[0]*0.2), replace=False)
        #train_index = np.array(list(set(train_index) - set(val_index)))
        val_index=train_index
        dict_users[i] = train_index
        dict_users[-i-1] = val_index

    return dict_users, dataset


if __name__ == '__main__':
    dataset_train = datasets.FashionMNIST("../data/fmnist/",train=True, download=True)
    dataset_test = datasets.FashionMNIST("../data/fmnist", train = False, download=True)
    dataset_train = datasets.MNIST('../data/mnist/', train=True, download=True,
                                   transform=transforms.Compose([
                                       transforms.ToTensor(),
                                       transforms.Normalize((0.1307,), (0.3081,))
                                   ]))
    num = 100
    d = mnist_noniid_normal_digits(dataset_train, num)


==> minhui_draft/FedetatedBilevelLinearSpeedup-4/utils/svrg.py <==
from torch.optim import Optimizer
import copy
import torch

class SVRG_k(Optimizer):
    r"""Optimization class for calculating the gradient of one iteration.
    Args:
        params (iterable): iterable of parameters to optimize or dicts defining
            parameter groups
        lr (float): learning rate
    """
    def __init__(self, params, lr):
        #print("Using optimizer: SVRG")
        self.u = None
        if lr < 0.0:
            raise ValueError("Invalid learning rate: {}".format(lr))
        defaults = dict(lr=lr)
        super(SVRG_k, self).__init__(params, defaults)
    
    def get_param_groups(self):
            return self.param_groups

    def set_u(self, new_u):
        """Set the mean gradient for the current epoch. 
        """
        if self.u is None:
            self.u = copy.deepcopy(new_u)
        for u_group, new_group in zip(self.u, new_u):  
            for u, new_u in zip(u_group['params'], new_group['params']):
                u.grad = new_u.grad.clone()

    def step(self, params):
        """Performs a single optimization step.
        """
        for group, new_group, u_group in zip(self.param_groups, params, self.u):
            for p, q, u in zip(group['params'], new_group['params'], u_group['params']):
                if p.grad is None:
                    continue
                if q.grad is None:
                    continue
                # core SVRG gradient update 
                new_d = p.grad.data - q.grad.data + u.grad.data
                #p=p-group["lr"]*new_d
                p.data.add_(new_d, alpha=-group['lr'])


class SVRG_Snapshot(Optimizer):
    r"""Optimization class for calculating the mean gradient (snapshot) of all samples.
    Args:
        params (iterable): iterable of parameters to optimize or dicts defining
            parameter groups
        lr (float): learning rate
    """
    def __init__(self, params):
        defaults = dict()
        super(SVRG_Snapshot, self).__init__(params, defaults)
      
    def get_param_groups(self,batch=1):
        batch=float(batch)
        for i in self.param_groups[0]['params']:
            
            i.grad=torch.div(i.grad,batch)
        return self.param_groups
    
    def set_param_groups(self, new_params):
        """Copies the parameters from another optimizer. 
        """
        for group, new_group in zip(self.param_groups, new_params): 
            for p, q in zip(group['params'], new_group['params']):
                  p.data[:] = q.data[:]
